Holographic thermal correlators from supersymmetric instantons

We present an exact formula for the thermal scalar two-point function in four-dimensional holographic conformal field theories. The problem of finding it reduces to the analysis of the wave equation on the AdS-Schwarzschild background. The two-point function is computed from the connection coefficients of the Heun equation, which can be expressed in terms of the Nekrasov-Shatashvili partition function of an SU(2) supersymmetric gauge theory with four fundamental hypermultiplets. The result is amenable to numerical evaluation upon truncating the number of instantons in the convergent expansion of the partition function. We also examine it analytically in various limits. At large spin the instanton expansion of the thermal two-point function directly maps to the light-cone bootstrap analysis of the heavy-light four-point function. Using this connection, we compute the OPE data of heavy-light double-twist operators. We compare our prediction to the perturbative results available in the literature and find perfect agreement.

==> anc/gammas.txt <==
gammas = {(6*n - 6*n^2 + \[CapitalDelta] - 6*n*\[CapitalDelta] - 
       \[CapitalDelta]^2)/(2 + 2*l), 
     -(-24*(1 + n)*(-1 + n + \[CapitalDelta])*(2*n + \[CapitalDelta])^2 + 
        l^5*(68*n^3 + 102*n^2*(-1 + \[CapitalDelta]) + \[CapitalDelta]*
           (-1 - 3*\[CapitalDelta] + 4*\[CapitalDelta]^2) + 
          n*(34 - 66*\[CapitalDelta] + 42*\[CapitalDelta]^2)) + 
        l^4*(70*n^4 + 20*n^3*(10 + 7*\[CapitalDelta]) + 
          10*n^2*(-40 + 36*\[CapitalDelta] + 9*\[CapitalDelta]^2) + 
          \[CapitalDelta]*(-7 - 16*\[CapitalDelta] + 22*\[CapitalDelta]^2 + 
            \[CapitalDelta]^3) + 10*n*(13 - 28*\[CapitalDelta] + 
            18*\[CapitalDelta]^2 + 2*\[CapitalDelta]^3)) + 
        l^2*(110*n^4 + 20*n^3*(-16 + 11*\[CapitalDelta]) + 
          2*n^2*(182 - 186*\[CapitalDelta] + 69*\[CapitalDelta]^2) + 
          \[CapitalDelta]*(-17 + 18*\[CapitalDelta] - 2*\[CapitalDelta]^2 + 
            \[CapitalDelta]^3) + 2*n*(-77 + 110*\[CapitalDelta] - 
            48*\[CapitalDelta]^2 + 14*\[CapitalDelta]^3)) - 
        2*l*(170*n^4 + 20*n^3*(-6 + 17*\[CapitalDelta]) + 
          2*n^2*(-52 - 24*\[CapitalDelta] + 111*\[CapitalDelta]^2) + 
          \[CapitalDelta]*(3 - 22*\[CapitalDelta] + 16*\[CapitalDelta]^2 + 
            3*\[CapitalDelta]^3) + 2*n*(27 - 64*\[CapitalDelta] + 
            24*\[CapitalDelta]^2 + 26*\[CapitalDelta]^3)) + 
        l^3*(280*n^4 + 140*n^3*(-1 + 4*\[CapitalDelta]) + 
          10*n^2*(-19 + 3*\[CapitalDelta] + 36*\[CapitalDelta]^2) + 
          \[CapitalDelta]*(-17 - 19*\[CapitalDelta] + 32*\[CapitalDelta]^2 + 
            4*\[CapitalDelta]^3) + 2*n*(25 - 101*\[CapitalDelta] + 
            69*\[CapitalDelta]^2 + 40*\[CapitalDelta]^3)))/
      (8*l*(1 + l)^3*(2 + l)*(-3 + 2*l + l^2)), 
     -((2 + 3*l + l^2)*(144*(1 + n)*(2*n + \[CapitalDelta])^2*
          (6*n^3 + 6*n^2*(-1 + 2*\[CapitalDelta]) + n*\[CapitalDelta]*
            (-4 + 7*\[CapitalDelta]) + \[CapitalDelta]*
            (-2 + \[CapitalDelta] + \[CapitalDelta]^2)) + 
         48*l*(1 + n)*(2*n + \[CapitalDelta])^2*(6 + 63*n^3 - 
           25*\[CapitalDelta] + 8*\[CapitalDelta]^2 + 11*\[CapitalDelta]^3 + 
           63*n^2*(-1 + 2*\[CapitalDelta]) + n*(-6 - 44*\[CapitalDelta] + 
             74*\[CapitalDelta]^2)) + l^10*(750*n^4 + 
           1500*n^3*(-1 + \[CapitalDelta]) + 
           6*n^2*(178 - 289*\[CapitalDelta] + 166*\[CapitalDelta]^2) + 
           \[CapitalDelta]*(-3 - 8*\[CapitalDelta] - 5*\[CapitalDelta]^2 + 
             16*\[CapitalDelta]^3) + 6*n*(-53 + 92*\[CapitalDelta] - 
             80*\[CapitalDelta]^2 + 41*\[CapitalDelta]^3)) + 
         2*l^9*(756*n^5 + 30*n^4*(62 + 63*\[CapitalDelta]) + 
           20*n^3*(-261 + 224*\[CapitalDelta] + 85*\[CapitalDelta]^2) + 
           30*n^2*(127 - 213*\[CapitalDelta] + 119*\[CapitalDelta]^2 + 
             22*\[CapitalDelta]^3) + \[CapitalDelta]*
            (-21 - 51*\[CapitalDelta] - 23*\[CapitalDelta]^2 + 
             91*\[CapitalDelta]^3 + 4*\[CapitalDelta]^4) + 
           2*n*(-603 + 1003*\[CapitalDelta] - 946*\[CapitalDelta]^2 + 
             537*\[CapitalDelta]^3 + 51*\[CapitalDelta]^4)) + 
         l^8*(924*n^6 + 252*n^5*(43 + 11*\[CapitalDelta]) + 
           90*n^4*(-11 + 315*\[CapitalDelta] + 35*\[CapitalDelta]^2) + 
           60*n^3*(-340 + 153*\[CapitalDelta] + 447*\[CapitalDelta]^2 + 
             28*\[CapitalDelta]^3) + 6*n^2*(2576 - 4782*\[CapitalDelta] + 
             2533*\[CapitalDelta]^2 + 1840*\[CapitalDelta]^3 + 
             70*\[CapitalDelta]^4) + \[CapitalDelta]*
            (-249 - 528*\[CapitalDelta] - 112*\[CapitalDelta]^2 + 
             807*\[CapitalDelta]^3 + 81*\[CapitalDelta]^4 + 
             \[CapitalDelta]^5) + 6*n*(-971 + 1376*\[CapitalDelta] - 
             1606*\[CapitalDelta]^2 + 1140*\[CapitalDelta]^3 + 
             306*\[CapitalDelta]^4 + 7*\[CapitalDelta]^5)) + 
         2*l^5*(3192*n^6 + 252*n^5*(-71 + 38*\[CapitalDelta]) + 
           150*n^4*(138 - 259*\[CapitalDelta] + 70*\[CapitalDelta]^2) + 
           4*n^3*(1221 + 6472*\[CapitalDelta] - 7273*\[CapitalDelta]^2 + 
             1260*\[CapitalDelta]^3) + 6*n^2*(-2545 + 2949*\[CapitalDelta] + 
             1325*\[CapitalDelta]^2 - 1518*\[CapitalDelta]^3 + 
             160*\[CapitalDelta]^4) - \[CapitalDelta]*
            (993 + 299*\[CapitalDelta] - 1651*\[CapitalDelta]^2 + 
             295*\[CapitalDelta]^3 + 62*\[CapitalDelta]^4 + 
             2*\[CapitalDelta]^5) + 2*n*(2193 - 6149*\[CapitalDelta] + 
             5882*\[CapitalDelta]^2 - 177*\[CapitalDelta]^3 - 
             609*\[CapitalDelta]^4 + 18*\[CapitalDelta]^5)) + 
         4*l^7*(1848*n^6 + 36*n^5*(149 + 154*\[CapitalDelta]) + 
           90*n^4*(-69 + 177*\[CapitalDelta] + 70*\[CapitalDelta]^2) + 
           4*n^3*(102 - 1591*\[CapitalDelta] + 4234*\[CapitalDelta]^2 + 
             840*\[CapitalDelta]^3) + 6*n^2*(-125 - 356*\[CapitalDelta] + 
             216*\[CapitalDelta]^2 + 1299*\[CapitalDelta]^3 + 
             140*\[CapitalDelta]^4) + \[CapitalDelta]*
            (-204 - 349*\[CapitalDelta] + 53*\[CapitalDelta]^2 + 
             424*\[CapitalDelta]^3 + 74*\[CapitalDelta]^4 + 
             2*\[CapitalDelta]^5) + 2*n*(-330 - 319*\[CapitalDelta] - 
             665*\[CapitalDelta]^2 + 1197*\[CapitalDelta]^3 + 
             726*\[CapitalDelta]^4 + 42*\[CapitalDelta]^5)) - 
         4*l^3*(6468*n^6 + 252*n^5*(-23 + 77*\[CapitalDelta]) + 
           30*n^4*(73 - 189*\[CapitalDelta] + 735*\[CapitalDelta]^2) + 
           60*n^3*(4 + 3*\[CapitalDelta] + 70*\[CapitalDelta]^2 + 
             196*\[CapitalDelta]^3) + 6*n^2*(-816 + 266*\[CapitalDelta] - 
             128*\[CapitalDelta]^2 + 1047*\[CapitalDelta]^3 + 
             486*\[CapitalDelta]^4) + \[CapitalDelta]*
            (153 - 596*\[CapitalDelta] - 11*\[CapitalDelta]^2 + 
             280*\[CapitalDelta]^3 + 171*\[CapitalDelta]^4 + 
             3*\[CapitalDelta]^5) + 6*n*(299 - 724*\[CapitalDelta] + 
             143*\[CapitalDelta]^2 + 67*\[CapitalDelta]^3 + 
             347*\[CapitalDelta]^4 + 45*\[CapitalDelta]^5)) + 
         4*l^2*(2772*n^6 + 756*n^5*(-3 + 11*\[CapitalDelta]) + 
           2*n^4*(-633 - 1501*\[CapitalDelta] + 4864*\[CapitalDelta]^2) + 
           4*n^3*(-90 - 843*\[CapitalDelta] - 31*\[CapitalDelta]^2 + 
             1399*\[CapitalDelta]^3) + 4*n^2*(438 - 490*\[CapitalDelta] - 
             566*\[CapitalDelta]^2 + 303*\[CapitalDelta]^3 + 
             408*\[CapitalDelta]^4) + \[CapitalDelta]*
            (-27 + 336*\[CapitalDelta] - 428*\[CapitalDelta]^2 + 
             52*\[CapitalDelta]^3 + 58*\[CapitalDelta]^4 + 
             9*\[CapitalDelta]^5) + n*(-630 + 2064*\[CapitalDelta] - 
             2068*\[CapitalDelta]^2 - 218*\[CapitalDelta]^3 + 
             494*\[CapitalDelta]^4 + 220*\[CapitalDelta]^5)) + 
         l^6*(18312*n^6 + 504*n^5*(-7 + 109*\[CapitalDelta]) + 
           10*n^4*(-1599 + 1666*\[CapitalDelta] + 6230*\[CapitalDelta]^2) + 
           4*n^3*(8121 - 6903*\[CapitalDelta] + 10262*\[CapitalDelta]^2 + 
             8260*\[CapitalDelta]^3) + n^2*(-39348 + 39218*\[CapitalDelta] - 
             6296*\[CapitalDelta]^2 + 27792*\[CapitalDelta]^3 + 
             8160*\[CapitalDelta]^4) + \[CapitalDelta]*
            (-1617 - 1848*\[CapitalDelta] + 1615*\[CapitalDelta]^2 + 
             1426*\[CapitalDelta]^3 + 406*\[CapitalDelta]^4 + 
             18*\[CapitalDelta]^5) + 2*n*(4035 - 13212*\[CapitalDelta] + 
             6976*\[CapitalDelta]^2 + 2627*\[CapitalDelta]^3 + 
             3292*\[CapitalDelta]^4 + 398*\[CapitalDelta]^5)) - 
         l^4*(30324*n^6 + 252*n^5*(-7 + 361*\[CapitalDelta]) + 
           70*n^4*(-477 + 455*\[CapitalDelta] + 1495*\[CapitalDelta]^2) + 
           140*n^3*(90 - 423*\[CapitalDelta] + 473*\[CapitalDelta]^2 + 
             412*\[CapitalDelta]^3) + 2*n^2*(-5316 - 676*\[CapitalDelta] - 
             12323*\[CapitalDelta]^2 + 22416*\[CapitalDelta]^3 + 
             7698*\[CapitalDelta]^4) + \[CapitalDelta]*
            (1479 - 1616*\[CapitalDelta] - 2798*\[CapitalDelta]^2 + 
             2001*\[CapitalDelta]^3 + 887*\[CapitalDelta]^4 + 
             47*\[CapitalDelta]^5) + 2*n*(1431 - 2376*\[CapitalDelta] - 
             5746*\[CapitalDelta]^2 + 1342*\[CapitalDelta]^3 + 
             5846*\[CapitalDelta]^4 + 859*\[CapitalDelta]^5))))/
      (16*l^2*(1 + l)^6*(2 + l)^3*(-3 + 2*l + l^2)^2), 
     -(-414720*(1 + n)*(2*n + \[CapitalDelta])^2*(40*n^5 + 
          40*n^4*(-1 + 3*\[CapitalDelta]) + n^3*(-4 - 52*\[CapitalDelta] + 
            133*\[CapitalDelta]^2) + \[CapitalDelta]^2*
           (-3 - 2*\[CapitalDelta] + 4*\[CapitalDelta]^2 + 
            \[CapitalDelta]^3) + n*\[CapitalDelta]*(4 - 29*\[CapitalDelta] + 
            20*\[CapitalDelta]^2 + 14*\[CapitalDelta]^3) + 
          n^2*(4 - 36*\[CapitalDelta] + 3*\[CapitalDelta]^2 + 
            66*\[CapitalDelta]^3)) - 6912*l*(1 + n)*(2*n + \[CapitalDelta])^2*
         (10340*n^5 + 10340*n^4*(-1 + 3*\[CapitalDelta]) + 
          n^3*(-1868 - 13804*\[CapitalDelta] + 34471*\[CapitalDelta]^2) + 
          n*\[CapitalDelta]*(1388 - 8123*\[CapitalDelta] + 
            4660*\[CapitalDelta]^2 + 3728*\[CapitalDelta]^3) + 
          n^2*(1868 - 10612*\[CapitalDelta] - 39*\[CapitalDelta]^2 + 
            17242*\[CapitalDelta]^3) + \[CapitalDelta]*
           (480 - 1101*\[CapitalDelta] - 614*\[CapitalDelta]^2 + 
            958*\[CapitalDelta]^3 + 277*\[CapitalDelta]^4)) + 
        l^19*(42756*n^5 + 106890*n^4*(-1 + \[CapitalDelta]) + 
          20*n^3*(5903 - 8907*\[CapitalDelta] + 4899*\[CapitalDelta]^2) + 
          30*n^2*(-2340 + 4121*\[CapitalDelta] - 3117*\[CapitalDelta]^2 + 
            1336*\[CapitalDelta]^3) + \[CapitalDelta]*
           (-71 - 198*\[CapitalDelta] - 160*\[CapitalDelta]^2 + 
            93*\[CapitalDelta]^3 + 336*\[CapitalDelta]^4) + 
          2*n*(8137 - 17982*\[CapitalDelta] + 15081*\[CapitalDelta]^2 - 
            7584*\[CapitalDelta]^3 + 3453*\[CapitalDelta]^4)) - 
        1152*l^2*(1 + n)*(2*n + \[CapitalDelta])^2*(51712*n^5 + 
          51712*n^4*(-1 + 3*\[CapitalDelta]) + 
          4*n^3*(-9046 - 19644*\[CapitalDelta] + 43695*\[CapitalDelta]^2) + 
          4*n^2*(9046 - 24304*\[CapitalDelta] - 5415*\[CapitalDelta]^2 + 
            22750*\[CapitalDelta]^3) + n*(2880 + 21808*\[CapitalDelta] - 
            63060*\[CapitalDelta]^2 + 9704*\[CapitalDelta]^3 + 
            21537*\[CapitalDelta]^4) + 3*(-960 + 5752*\[CapitalDelta] - 
            4116*\[CapitalDelta]^2 - 2176*\[CapitalDelta]^3 + 
            869*\[CapitalDelta]^4 + 631*\[CapitalDelta]^5)) + 
        l^18*(129472*n^6 + 84*n^5*(5047 + 4624*\[CapitalDelta]) + 
          10*n^4*(-139891 + 120819*\[CapitalDelta] + 
            44844*\[CapitalDelta]^2) + 20*n^3*(81325 - 
            120865*\[CapitalDelta] + 63069*\[CapitalDelta]^2 + 
            12476*\[CapitalDelta]^3) + 6*n^2*(-169932 + 
            290423*\[CapitalDelta] - 219531*\[CapitalDelta]^2 + 
            98612*\[CapitalDelta]^3 + 11336*\[CapitalDelta]^4) + 
          \[CapitalDelta]*(-1813 - 4818*\[CapitalDelta] - 
            3500*\[CapitalDelta]^2 + 2567*\[CapitalDelta]^3 + 
            7308*\[CapitalDelta]^4 + 256*\[CapitalDelta]^5) + 
          2*n*(119291 - 269658*\[CapitalDelta] + 217791*\[CapitalDelta]^2 - 
            110080*\[CapitalDelta]^3 + 59655*\[CapitalDelta]^4 + 
            3996*\[CapitalDelta]^5)) + l^17*(149096*n^7 + 
          28*n^6*(64595 + 18637*\[CapitalDelta]) + 
          84*n^5*(-644 + 67241*\[CapitalDelta] + 8657*\[CapitalDelta]^2) + 
          10*n^4*(-466289 + 197886*\[CapitalDelta] + 
            680961*\[CapitalDelta]^2 + 51338*\[CapitalDelta]^3) + 
          4*n^3*(1551186 - 2236165*\[CapitalDelta] + 
            1021770*\[CapitalDelta]^2 + 993890*\[CapitalDelta]^3 + 
            48205*\[CapitalDelta]^4) + 6*n^2*(-753780 + 
            1169220*\[CapitalDelta] - 889013*\[CapitalDelta]^2 + 
            472816*\[CapitalDelta]^3 + 190973*\[CapitalDelta]^4 + 
            6128*\[CapitalDelta]^5) + \[CapitalDelta]*
           (-19705 - 48912*\[CapitalDelta] - 29988*\[CapitalDelta]^2 + 
            29941*\[CapitalDelta]^3 + 63384*\[CapitalDelta]^4 + 
            5216*\[CapitalDelta]^5 + 64*\[CapitalDelta]^6) + 
          2*n*(538583 - 1288632*\[CapitalDelta] + 921456*\[CapitalDelta]^2 - 
            466370*\[CapitalDelta]^3 + 384930*\[CapitalDelta]^4 + 
            72264*\[CapitalDelta]^5 + 1504*\[CapitalDelta]^6)) - 
        16*l^5*(7451670*n^8 + 40*n^7*(-781825 + 745167*\[CapitalDelta]) + 
          n^6*(92390316 - 74063588*\[CapitalDelta] + 43313712*
             \[CapitalDelta]^2) + 12*n^5*(-2267860 + 18367749*
             \[CapitalDelta] - 3651502*\[CapitalDelta]^2 + 
            2134813*\[CapitalDelta]^3) + 2*n^4*(-19822377 + 
            24483546*\[CapitalDelta] + 101587665*\[CapitalDelta]^2 + 
            8722693*\[CapitalDelta]^3 + 581109*\[CapitalDelta]^4) + 
          4*n^3*(5414170 - 24495417*\[CapitalDelta] + 
            39246366*\[CapitalDelta]^2 + 23280690*\[CapitalDelta]^3 + 
            6708238*\[CapitalDelta]^4 - 1399341*\[CapitalDelta]^5) + 
          n^2*(-30323736 + 2934744*\[CapitalDelta] - 44589334*
             \[CapitalDelta]^2 + 113754360*\[CapitalDelta]^3 + 
            23410286*\[CapitalDelta]^4 + 8878452*\[CapitalDelta]^5 - 
            2478082*\[CapitalDelta]^6) + 
          n*(6957144 - 20773344*\[CapitalDelta] - 19224212*\[CapitalDelta]^
              2 + 11278844*\[CapitalDelta]^3 + 28452820*\[CapitalDelta]^4 + 
            3682484*\[CapitalDelta]^5 + 696252*\[CapitalDelta]^6 - 
            377554*\[CapitalDelta]^7) + \[CapitalDelta]*
           (2383452 - 4853928*\[CapitalDelta] - 5579878*\[CapitalDelta]^2 + 
            5884968*\[CapitalDelta]^3 + 1981828*\[CapitalDelta]^4 + 
            243322*\[CapitalDelta]^5 - 44509*\[CapitalDelta]^6 - 
            15255*\[CapitalDelta]^7)) + l^16*(64350*n^8 + 
          8*n^7*(284654 + 32175*\[CapitalDelta]) + 
          28*n^6*(255698 + 288944*\[CapitalDelta] + 
            15015*\[CapitalDelta]^2) + 168*n^5*(-72124 + 
            148195*\[CapitalDelta] + 68222*\[CapitalDelta]^2 + 
            2145*\[CapitalDelta]^3) + 10*n^4*(1100128 - 
            2135892*\[CapitalDelta] + 3322962*\[CapitalDelta]^2 + 
            824236*\[CapitalDelta]^3 + 17325*\[CapitalDelta]^4) + 
          8*n^3*(-1161874 + 1753120*\[CapitalDelta] - 
            1131270*\[CapitalDelta]^2 + 2678200*\[CapitalDelta]^3 + 
            395305*\[CapitalDelta]^4 + 5775*\[CapitalDelta]^5) + 
          12*n^2*(94144 - 670730*\[CapitalDelta] + 441588*\[CapitalDelta]^2 + 
            184268*\[CapitalDelta]^3 + 569434*\[CapitalDelta]^4 + 
            51563*\[CapitalDelta]^5 + 525*\[CapitalDelta]^6) + 
          \[CapitalDelta]*(-115531 - 256888*\[CapitalDelta] - 
            110820*\[CapitalDelta]^2 + 185960*\[CapitalDelta]^3 + 
            255316*\[CapitalDelta]^4 + 40770*\[CapitalDelta]^5 + 
            1188*\[CapitalDelta]^6 + 5*\[CapitalDelta]^7) + 
          2*n*(-110155 - 381624*\[CapitalDelta] - 802632*\[CapitalDelta]^2 + 
            452776*\[CapitalDelta]^3 + 975132*\[CapitalDelta]^4 + 
            482130*\[CapitalDelta]^5 + 26198*\[CapitalDelta]^6 + 
            180*\[CapitalDelta]^7)) + 2*l^15*(514800*n^8 + 
          32*n^7*(171439 + 64350*\[CapitalDelta]) + 
          112*n^6*(-34031 + 180019*\[CapitalDelta] + 
            30030*\[CapitalDelta]^2) + 12*n^5*(-1084961 - 
            250892*\[CapitalDelta] + 2464892*\[CapitalDelta]^2 + 
            240240*\[CapitalDelta]^3) + 10*n^4*(4347575 - 
            3480939*\[CapitalDelta] + 788580*\[CapitalDelta]^2 + 
            2206304*\[CapitalDelta]^3 + 138600*\[CapitalDelta]^4) + 
          4*n^3*(-14079097 + 19136665*\[CapitalDelta] - 
            7748025*\[CapitalDelta]^2 + 3007840*\[CapitalDelta]^3 + 
            2200300*\[CapitalDelta]^4 + 92400*\[CapitalDelta]^5) + 
          6*n^2*(5241548 - 10263911*\[CapitalDelta] + 
            7280739*\[CapitalDelta]^2 - 1724684*\[CapitalDelta]^3 + 
            990028*\[CapitalDelta]^4 + 299624*\[CapitalDelta]^5 + 
            8400*\[CapitalDelta]^6) + \[CapitalDelta]*(-180143 - 
            311422*\[CapitalDelta] + 4628*\[CapitalDelta]^2 + 
            298001*\[CapitalDelta]^3 + 119536*\[CapitalDelta]^4 + 
            65392*\[CapitalDelta]^5 + 3968*\[CapitalDelta]^6 + 
            40*\[CapitalDelta]^7) + 2*n*(-3889247 + 7709610*\[CapitalDelta] - 
            7955071*\[CapitalDelta]^2 + 4307924*\[CapitalDelta]^3 - 
            357091*\[CapitalDelta]^4 + 572664*\[CapitalDelta]^5 + 
            80208*\[CapitalDelta]^6 + 1440*\[CapitalDelta]^7)) + 
        2*l^13*(1681680*n^8 + 8*n^7*(-8755007 + 840840*\[CapitalDelta]) + 
          28*n^6*(-2684897 - 8625647*\[CapitalDelta] + 
            388080*\[CapitalDelta]^2) + 12*n^5*(15469728 - 
            27197381*\[CapitalDelta] - 27636229*\[CapitalDelta]^2 + 
            754600*\[CapitalDelta]^3) + 10*n^4*(-20966473 + 
            35637594*\[CapitalDelta] - 50460867*\[CapitalDelta]^2 - 
            23105398*\[CapitalDelta]^3 + 411600*\[CapitalDelta]^4) + 
          4*n^3*(53390182 - 73421669*\[CapitalDelta] + 
            44747094*\[CapitalDelta]^2 - 90527054*\[CapitalDelta]^3 - 
            21498767*\[CapitalDelta]^4 + 246960*\[CapitalDelta]^5) + 
          \[CapitalDelta]*(1193487 + 3869464*\[CapitalDelta] + 
            2966236*\[CapitalDelta]^2 - 2489043*\[CapitalDelta]^3 - 
            4618792*\[CapitalDelta]^4 - 890896*\[CapitalDelta]^5 - 
            30456*\[CapitalDelta]^6) + 2*n^2*(-28673340 + 
            102913080*\[CapitalDelta] - 61948127*\[CapitalDelta]^2 - 
            10120296*\[CapitalDelta]^3 - 62899421*\[CapitalDelta]^4 - 
            8196360*\[CapitalDelta]^5 + 54880*\[CapitalDelta]^6) + 
          2*n*(5674719 - 4754640*\[CapitalDelta] + 24496596*
             \[CapitalDelta]^2 - 9587874*\[CapitalDelta]^3 - 
            15525786*\[CapitalDelta]^4 - 9600992*\[CapitalDelta]^5 - 
            681848*\[CapitalDelta]^6 + 1960*\[CapitalDelta]^7)) + 
        192*l^3*(3211374*n^8 + 24*n^7*(43010 + 535229*\[CapitalDelta]) + 
          24*n^6*(-154747 + 405462*\[CapitalDelta] + 
            872919*\[CapitalDelta]^2) + 12*n^5*(75180 - 
            878922*\[CapitalDelta] + 1968777*\[CapitalDelta]^2 + 
            1490911*\[CapitalDelta]^3) + 6*n^4*(-309112 + 
            99664*\[CapitalDelta] - 1492644*\[CapitalDelta]^2 + 
            4258779*\[CapitalDelta]^3 + 1417632*\[CapitalDelta]^4) + 
          24*n^3*(-1130 - 154516*\[CapitalDelta] - 31623*\[CapitalDelta]^2 - 
            40802*\[CapitalDelta]^3 + 588772*\[CapitalDelta]^4 + 
            90824*\[CapitalDelta]^5) + n^2*(637056 - 925752*\[CapitalDelta] - 
            2537180*\[CapitalDelta]^2 - 591588*\[CapitalDelta]^3 + 
            2018902*\[CapitalDelta]^4 + 4014294*\[CapitalDelta]^5 + 
            253732*\[CapitalDelta]^6) + \[CapitalDelta]*
           (-7155 + 117576*\[CapitalDelta] - 221076*\[CapitalDelta]^2 - 
            44706*\[CapitalDelta]^3 + 36094*\[CapitalDelta]^4 + 
            98992*\[CapitalDelta]^5 + 20950*\[CapitalDelta]^6 - 
            675*\[CapitalDelta]^7) + 2*n*(-93555 + 372168*\[CapitalDelta] - 
            524556*\[CapitalDelta]^2 - 288874*\[CapitalDelta]^3 - 
            23946*\[CapitalDelta]^4 + 441911*\[CapitalDelta]^5 + 
            260382*\[CapitalDelta]^6 + 2375*\[CapitalDelta]^7)) + 
        2*l^14*(2694120*n^8 + 160*n^7*(6356 + 67353*\[CapitalDelta]) + 
          1120*n^6*(-49232 + 7699*\[CapitalDelta] + 
            15708*\[CapitalDelta]^2) + 12*n^5*(4389417 - 
            13512560*\[CapitalDelta] + 1642700*\[CapitalDelta]^2 + 
            1255100*\[CapitalDelta]^3) + 10*n^4*(3044093 + 
            7077435*\[CapitalDelta] - 18042696*\[CapitalDelta]^2 + 
            1992020*\[CapitalDelta]^3 + 722400*\[CapitalDelta]^4) + 
          20*n^3*(-4146107 + 4654607*\[CapitalDelta] + 
            195321*\[CapitalDelta]^2 - 4718656*\[CapitalDelta]^3 + 
            501140*\[CapitalDelta]^4 + 95928*\[CapitalDelta]^5) + 
          2*n^2*(35066844 - 53473251*\[CapitalDelta] + 
            38055731*\[CapitalDelta]^2 - 13582176*\[CapitalDelta]^3 - 
            11582788*\[CapitalDelta]^4 + 1239840*\[CapitalDelta]^5 + 
            129920*\[CapitalDelta]^6) + \[CapitalDelta]*
           (-139193 + 212766*\[CapitalDelta] + 824356*\[CapitalDelta]^2 + 
            170611*\[CapitalDelta]^3 - 1044276*\[CapitalDelta]^4 - 
            32604*\[CapitalDelta]^5 + 8140*\[CapitalDelta]^6 + 
            200*\[CapitalDelta]^7) + 2*n*(-9448361 + 20749302*
             \[CapitalDelta] - 15655793*\[CapitalDelta]^2 + 
            9319516*\[CapitalDelta]^3 - 5487941*\[CapitalDelta]^4 - 
            1107748*\[CapitalDelta]^5 + 131960*\[CapitalDelta]^6 + 
            7340*\[CapitalDelta]^7)) - 2*l^12*(32391018*n^8 + 
          88*n^7*(2032234 + 1472319*\[CapitalDelta]) + 
          28*n^6*(-6852078 + 24440996*\[CapitalDelta] + 
            7576149*\[CapitalDelta]^2) + 24*n^5*(4554288 - 
            12298731*\[CapitalDelta] + 43502096*\[CapitalDelta]^2 + 
            7621761*\[CapitalDelta]^3) + 2*n^4*(138508116 + 
            63984660*\[CapitalDelta] + 24961830*\[CapitalDelta]^2 + 
            405101300*\[CapitalDelta]^3 + 44472855*\[CapitalDelta]^4) + 
          8*n^3*(-83791566 + 79660314*\[CapitalDelta] + 
            9753744*\[CapitalDelta]^2 + 37505646*\[CapitalDelta]^3 + 
            42150523*\[CapitalDelta]^4 + 3022383*\[CapitalDelta]^5) + 
          12*n^2*(30784328 - 67984498*\[CapitalDelta] + 
            39304828*\[CapitalDelta]^2 + 6479994*\[CapitalDelta]^3 + 
            15059976*\[CapitalDelta]^4 + 6029951*\[CapitalDelta]^5 + 
            283353*\[CapitalDelta]^6) + \[CapitalDelta]*
           (-5449013 - 11737880*\[CapitalDelta] - 2798692*\[CapitalDelta]^2 + 
            10390128*\[CapitalDelta]^3 + 6949076*\[CapitalDelta]^4 + 
            2454006*\[CapitalDelta]^5 + 189340*\[CapitalDelta]^6 + 
            3035*\[CapitalDelta]^7) + 2*n*(-52383989 + 
            87246888*\[CapitalDelta] - 119700320*\[CapitalDelta]^2 + 
            64978332*\[CapitalDelta]^3 + 21479296*\[CapitalDelta]^4 + 
            19415466*\[CapitalDelta]^5 + 3443574*\[CapitalDelta]^6 + 
            101868*\[CapitalDelta]^7)) + 16*l^4*(94118754*n^8 + 
          24*n^7*(-1901350 + 15686459*\[CapitalDelta]) + 
          12*n^6*(-2010422 - 679996*\[CapitalDelta] + 
            51745243*\[CapitalDelta]^2) + 24*n^5*(-930972 - 
            4740783*\[CapitalDelta] + 9393381*\[CapitalDelta]^2 + 
            22715258*\[CapitalDelta]^3) + 12*n^4*(-1505318 - 
            7378782*\[CapitalDelta] - 9851563*\[CapitalDelta]^2 + 
            30063933*\[CapitalDelta]^3 + 22826034*\[CapitalDelta]^4) + 
          12*n^3*(-301540 - 2821836*\[CapitalDelta] - 
            11188004*\[CapitalDelta]^2 - 506216*\[CapitalDelta]^3 + 
            19714496*\[CapitalDelta]^4 + 6536279*\[CapitalDelta]^5) + 
          2*n^2*(14231952 - 8393628*\[CapitalDelta] - 
            15559868*\[CapitalDelta]^2 - 41438592*\[CapitalDelta]^3 + 
            20801746*\[CapitalDelta]^4 + 37403268*\[CapitalDelta]^5 + 
            5930167*\[CapitalDelta]^6) + \[CapitalDelta]*
           (-682857 + 3873528*\[CapitalDelta] - 1060104*\[CapitalDelta]^2 - 
            4399116*\[CapitalDelta]^3 - 218176*\[CapitalDelta]^4 + 
            1950134*\[CapitalDelta]^5 + 529436*\[CapitalDelta]^6 + 
            7155*\[CapitalDelta]^7) + 2*n*(-4399785 + 
            13699800*\[CapitalDelta] - 6083292*\[CapitalDelta]^2 - 
            8838584*\[CapitalDelta]^3 - 8898372*\[CapitalDelta]^4 + 
            8844208*\[CapitalDelta]^5 + 5401602*\[CapitalDelta]^6 + 
            378928*\[CapitalDelta]^7)) - l^11*(202730352*n^8 + 
          192*n^7*(-808624 + 4223549*\[CapitalDelta]) + 
          224*n^6*(-3612848 - 731166*\[CapitalDelta] + 
            5911647*\[CapitalDelta]^2) + 12*n^5*(147459521 - 
            209232256*\[CapitalDelta] + 28707312*\[CapitalDelta]^2 + 
            94533488*\[CapitalDelta]^3) + 2*n^4*(-520514911 + 
            1762801935*\[CapitalDelta] - 1399310880*\[CapitalDelta]^2 + 
            343325280*\[CapitalDelta]^3 + 272372520*\[CapitalDelta]^4) + 
          4*n^3*(-53926687 - 188176309*\[CapitalDelta] + 
            582244989*\[CapitalDelta]^2 - 340104736*\[CapitalDelta]^3 + 
            111092352*\[CapitalDelta]^4 + 36223824*\[CapitalDelta]^5) + 
          2*n^2*(233586540 - 376260987*\[CapitalDelta] + 
            192548471*\[CapitalDelta]^2 + 266853672*\[CapitalDelta]^3 - 
            130861168*\[CapitalDelta]^4 + 63120144*\[CapitalDelta]^5 + 
            9819152*\[CapitalDelta]^6) + \[CapitalDelta]*
           (-22283581 - 29201490*\[CapitalDelta] + 19827376*
             \[CapitalDelta]^2 + 35658135*\[CapitalDelta]^3 - 
            6342192*\[CapitalDelta]^4 + 1833040*\[CapitalDelta]^5 + 
            494112*\[CapitalDelta]^6 + 14600*\[CapitalDelta]^7) + 
          2*n*(-109073677 + 148607814*\[CapitalDelta] - 
            163039733*\[CapitalDelta]^2 + 163895664*\[CapitalDelta]^3 + 
            1680871*\[CapitalDelta]^4 - 3003184*\[CapitalDelta]^5 + 
            7377808*\[CapitalDelta]^6 + 552032*\[CapitalDelta]^7)) + 
        l^10*(3737184*n^8 + 1408*n^7*(1118585 + 10617*\[CapitalDelta]) + 
          448*n^6*(-1709594 + 12203341*\[CapitalDelta] + 
            83667*\[CapitalDelta]^2) + 12*n^5*(-57399691 - 
            6340736*\[CapitalDelta] + 631442384*\[CapitalDelta]^2 + 
            5010656*\[CapitalDelta]^3) + 2*n^4*(777039013 - 
            1052730165*\[CapitalDelta] + 1356769140*\[CapitalDelta]^2 + 
            2682127360*\[CapitalDelta]^3 + 27397800*\[CapitalDelta]^4) + 
          4*n^3*(-665463883 + 630030247*\[CapitalDelta] - 
            388773315*\[CapitalDelta]^2 + 827284852*\[CapitalDelta]^3 + 
            514228696*\[CapitalDelta]^4 + 6704568*\[CapitalDelta]^5) + 
          2*n^2*(603603084 - 1471797687*\[CapitalDelta] + 
            537343379*\[CapitalDelta]^2 + 120708*\[CapitalDelta]^3 + 
            762290360*\[CapitalDelta]^4 + 207489384*\[CapitalDelta]^5 + 
            3273416*\[CapitalDelta]^6) + \[CapitalDelta]*
           (20075047 - 13175354*\[CapitalDelta] - 73182348*\[CapitalDelta]^
              2 - 8041989*\[CapitalDelta]^3 + 56191372*\[CapitalDelta]^4 + 
            17020528*\[CapitalDelta]^5 + 1095824*\[CapitalDelta]^6 + 
            16920*\[CapitalDelta]^7) + n*(-223439122 + 539166396*
             \[CapitalDelta] - 868589802*\[CapitalDelta]^2 + 
            56552144*\[CapitalDelta]^3 + 285515958*\[CapitalDelta]^4 + 
            289177000*\[CapitalDelta]^5 + 38537168*\[CapitalDelta]^6 + 
            667552*\[CapitalDelta]^7)) - 8*l^7*(110478522*n^8 + 
          88*n^7*(2136776 + 5021751*\[CapitalDelta]) + 
          4*n^6*(-96585224 + 202399858*\[CapitalDelta] + 
            183870387*\[CapitalDelta]^2) + 24*n^5*(9063350 - 
            35546632*\[CapitalDelta] + 56880496*\[CapitalDelta]^2 + 
            27489389*\[CapitalDelta]^3) + 2*n^4*(-54510962 + 
            69689988*\[CapitalDelta] - 266428818*\[CapitalDelta]^2 + 
            587231158*\[CapitalDelta]^3 + 172233339*\[CapitalDelta]^4) + 
          4*n^3*(-56285004 - 19670366*\[CapitalDelta] - 
            50348235*\[CapitalDelta]^2 + 12996514*\[CapitalDelta]^3 + 
            138729904*\[CapitalDelta]^4 + 26231058*\[CapitalDelta]^5) + 
          2*n^2*(124344048 - 167322372*\[CapitalDelta] - 
            36695639*\[CapitalDelta]^2 - 89165073*\[CapitalDelta]^3 + 
            82141006*\[CapitalDelta]^4 + 70924548*\[CapitalDelta]^5 + 
            8748370*\[CapitalDelta]^6) + \[CapitalDelta]*
           (11451893 + 13743340*\[CapitalDelta] - 17097529*\[CapitalDelta]^
              2 - 17537909*\[CapitalDelta]^3 + 4004956*\[CapitalDelta]^4 + 
            4656806*\[CapitalDelta]^5 + 751268*\[CapitalDelta]^6 + 
            27175*\[CapitalDelta]^7) + 2*n*(-22110235 + 
            87632340*\[CapitalDelta] - 67874475*\[CapitalDelta]^2 - 
            37215171*\[CapitalDelta]^3 - 12533859*\[CapitalDelta]^4 + 
            26540668*\[CapitalDelta]^5 + 8757754*\[CapitalDelta]^6 + 
            669916*\[CapitalDelta]^7)) - 8*l^6*(267539076*n^8 + 
          16*n^7*(-10796665 + 66884769*\[CapitalDelta]) + 
          4*n^6*(26237174 - 35681966*\[CapitalDelta] + 439325547*
             \[CapitalDelta]^2) + 12*n^5*(5405414 + 13923278*
             \[CapitalDelta] + 42973163*\[CapitalDelta]^2 + 
            127196625*\[CapitalDelta]^3) + n^4*(-318393152 + 
            229577628*\[CapitalDelta] + 235320696*\[CapitalDelta]^2 + 
            954640946*\[CapitalDelta]^3 + 751718028*\[CapitalDelta]^4) + 
          4*n^3*(-3813746 - 127539268*\[CapitalDelta] + 
            58831254*\[CapitalDelta]^2 + 82580012*\[CapitalDelta]^3 + 
            159818740*\[CapitalDelta]^4 + 52004811*\[CapitalDelta]^5) + 
          6*n^2*(16214624 - 29813346*\[CapitalDelta] - 
            39612700*\[CapitalDelta]^2 + 18935696*\[CapitalDelta]^3 + 
            38599445*\[CapitalDelta]^4 + 32917133*\[CapitalDelta]^5 + 
            4952133*\[CapitalDelta]^6) + \[CapitalDelta]*
           (9471066 - 1195900*\[CapitalDelta] - 22792926*\[CapitalDelta]^2 - 
            31878*\[CapitalDelta]^3 + 7244318*\[CapitalDelta]^4 + 
            6199289*\[CapitalDelta]^5 + 1089681*\[CapitalDelta]^6 + 
            16350*\[CapitalDelta]^7) + 2*n*(-14122854 + 
            43757508*\[CapitalDelta] - 72406960*\[CapitalDelta]^2 - 
            14979416*\[CapitalDelta]^3 + 18555014*\[CapitalDelta]^4 + 
            33965067*\[CapitalDelta]^5 + 13219041*\[CapitalDelta]^6 + 
            868521*\[CapitalDelta]^7)) + l^8*(1084643142*n^8 + 
          88*n^7*(-19913206 + 49301961*\[CapitalDelta]) + 
          4*n^6*(442763518 - 1011210056*\[CapitalDelta] + 
            1767598797*\[CapitalDelta]^2) + 24*n^5*(75261816 + 
            145251221*\[CapitalDelta] - 103243178*\[CapitalDelta]^2 + 
            251090899*\[CapitalDelta]^3) + n^4*(-3234494080 + 
            6120460104*\[CapitalDelta] + 2889414756*\[CapitalDelta]^2 + 
            698484824*\[CapitalDelta]^3 + 2863474602*\[CapitalDelta]^4) + 
          8*n^3*(134237482 - 550374568*\[CapitalDelta] + 
            858124794*\[CapitalDelta]^2 + 207906116*\[CapitalDelta]^3 + 
            161408717*\[CapitalDelta]^4 + 93122655*\[CapitalDelta]^5) + 
          4*n^2*(-149022720 - 7129914*\[CapitalDelta] - 
            193597712*\[CapitalDelta]^2 + 825346056*\[CapitalDelta]^3 + 
            183805066*\[CapitalDelta]^4 + 118372833*\[CapitalDelta]^5 + 
            23962927*\[CapitalDelta]^6) + \[CapitalDelta]*
           (-63322463 - 163293000*\[CapitalDelta] - 
            6461540*\[CapitalDelta]^2 + 174215712*\[CapitalDelta]^3 + 
            42396052*\[CapitalDelta]^4 + 14421978*\[CapitalDelta]^5 + 
            2015156*\[CapitalDelta]^6 + 28105*\[CapitalDelta]^7) + 
          2*n*(-76466783 - 199162440*\[CapitalDelta] - 239428256*
             \[CapitalDelta]^2 + 358223152*\[CapitalDelta]^3 + 
            333804412*\[CapitalDelta]^4 + 88349234*\[CapitalDelta]^5 + 
            30867878*\[CapitalDelta]^6 + 2314628*\[CapitalDelta]^7)) + 
        l^9*(900963360*n^8 + 88*n^7*(12947867 + 40952880*\[CapitalDelta]) + 
          28*n^6*(-61073417 + 198529417*\[CapitalDelta] + 
            211215120*\[CapitalDelta]^2) + 12*n^5*(242567572 - 
            250118957*\[CapitalDelta] + 846864299*\[CapitalDelta]^2 + 
            427381920*\[CapitalDelta]^3) + 10*n^4*(-195483229 + 
            579505446*\[CapitalDelta] + 9471645*\[CapitalDelta]^2 + 
            913772738*\[CapitalDelta]^3 + 251995680*\[CapitalDelta]^4) + 
          4*n^3*(-585645910 - 381110177*\[CapitalDelta] + 
            1167138642*\[CapitalDelta]^2 + 735493258*\[CapitalDelta]^3 + 
            1083401689*\[CapitalDelta]^4 + 174192720*\[CapitalDelta]^5) + 
          6*n^2*(268105244 - 660848396*\[CapitalDelta] + 
            84490559*\[CapitalDelta]^2 + 366319776*\[CapitalDelta]^3 + 
            335664825*\[CapitalDelta]^4 + 176044832*\[CapitalDelta]^5 + 
            16746960*\[CapitalDelta]^6) + \[CapitalDelta]*
           (-12605717 - 104526544*\[CapitalDelta] - 93387412*
             \[CapitalDelta]^2 + 86055201*\[CapitalDelta]^3 + 
            85119480*\[CapitalDelta]^4 + 35421184*\[CapitalDelta]^5 + 
            3829408*\[CapitalDelta]^6 + 94400*\[CapitalDelta]^7) + 
          2*n*(-276173189 + 419966760*\[CapitalDelta] - 
            810552304*\[CapitalDelta]^2 + 275135414*\[CapitalDelta]^3 + 
            326471882*\[CapitalDelta]^4 + 243106200*\[CapitalDelta]^5 + 
            57836592*\[CapitalDelta]^6 + 3108960*\[CapitalDelta]^7)))/
      (128*l^3*(1 + l)^7*(2 + l)^3*(-15 + 2*l + l^2)*(-8 + 2*l + l^2)*
       (-3 + 2*l + l^2)^3), -(298598400*(1 + n)*(2*n + \[CapitalDelta])^2*
         (288*n^7 + 288*n^6*(-1 + 4*\[CapitalDelta]) + 
          6*n^5*(-12 - 92*\[CapitalDelta] + 311*\[CapitalDelta]^2) + 
          3*n^3*\[CapitalDelta]*(40 - 258*\[CapitalDelta] + 
            160*\[CapitalDelta]^2 + 241*\[CapitalDelta]^3) + 
          6*n^4*(12 - 88*\[CapitalDelta] - 11*\[CapitalDelta]^2 + 
            261*\[CapitalDelta]^3) + \[CapitalDelta]^3*
           (-2 - 13*\[CapitalDelta] + 6*\[CapitalDelta]^2 + 
            8*\[CapitalDelta]^3 + \[CapitalDelta]^4) + n*\[CapitalDelta]^2*
           (24 - 88*\[CapitalDelta] - 27*\[CapitalDelta]^2 + 
            96*\[CapitalDelta]^3 + 22*\[CapitalDelta]^4) + 
          3*n^2*\[CapitalDelta]*(8 - 14*\[CapitalDelta] - 
            120*\[CapitalDelta]^2 + 123*\[CapitalDelta]^3 + 
            60*\[CapitalDelta]^4)) + l^28*(700392*n^6 + 
          2101176*n^5*(-1 + \[CapitalDelta]) + 210*n^4*
           (15055 - 21766*\[CapitalDelta] + 11695*\[CapitalDelta]^2) + 
          420*n^3*(-6717 + 11807*\[CapitalDelta] - 8447*\[CapitalDelta]^2 + 
            3357*\[CapitalDelta]^3) + 6*n^2*(221372 - 
            477615*\[CapitalDelta] + 411530*\[CapitalDelta]^2 - 
            191515*\[CapitalDelta]^3 + 68000*\[CapitalDelta]^4) + 
          \[CapitalDelta]*(-633 - 1870*\[CapitalDelta] - 
            1788*\[CapitalDelta]^2 + 206*\[CapitalDelta]^3 + 
            2037*\[CapitalDelta]^4 + 2048*\[CapitalDelta]^5) + 
          6*n*(-44643 + 107382*\[CapitalDelta] - 115575*\[CapitalDelta]^2 + 
            64675*\[CapitalDelta]^3 - 20710*\[CapitalDelta]^4 + 
            8871*\[CapitalDelta]^5)) + 9953280*l*(1 + n)*
         (2*n + \[CapitalDelta])^2*(44496*n^7 + 44496*n^6*
           (-1 + 4*\[CapitalDelta]) + 2*n^5*(-7332 - 43412*\[CapitalDelta] + 
            144341*\[CapitalDelta]^2) + 2*n^4*(7332 - 45328*\[CapitalDelta] - 
            7601*\[CapitalDelta]^2 + 121551*\[CapitalDelta]^3) + 
          n^3*(480 + 22120*\[CapitalDelta] - 128818*\[CapitalDelta]^2 + 
            68400*\[CapitalDelta]^3 + 113001*\[CapitalDelta]^4) + 
          \[CapitalDelta]^2*(600 - 334*\[CapitalDelta] - 
            2381*\[CapitalDelta]^2 + 732*\[CapitalDelta]^3 + 
            1216*\[CapitalDelta]^4 + 167*\[CapitalDelta]^5) + 
          n*\[CapitalDelta]*(-480 + 7088*\[CapitalDelta] - 
            15976*\[CapitalDelta]^2 - 5699*\[CapitalDelta]^3 + 
            14312*\[CapitalDelta]^4 + 3554*\[CapitalDelta]^5) + 
          n^2*(-480 + 8168*\[CapitalDelta] - 8254*\[CapitalDelta]^2 - 
            60640*\[CapitalDelta]^3 + 54203*\[CapitalDelta]^4 + 
            28480*\[CapitalDelta]^5)) + 4*l^27*(710148*n^7 + 
          42*n^6*(57553 + 59179*\[CapitalDelta]) + 
          42*n^5*(-228947 + 194345*\[CapitalDelta] + 
            83347*\[CapitalDelta]^2) + 105*n^4*(148700 - 
            205161*\[CapitalDelta] + 102069*\[CapitalDelta]^2 + 
            24168*\[CapitalDelta]^3) + 2*n^3*(-7364169 + 
            12516970*\[CapitalDelta] - 8605665*\[CapitalDelta]^2 + 
            3464470*\[CapitalDelta]^3 + 500995*\[CapitalDelta]^4) + 
          3*n^2*(2347584 - 5095809*\[CapitalDelta] + 
            4268140*\[CapitalDelta]^2 - 1903790*\[CapitalDelta]^3 + 
            759315*\[CapitalDelta]^4 + 69368*\[CapitalDelta]^5) + 
          \[CapitalDelta]*(-5949 - 17005*\[CapitalDelta] - 
            15286*\[CapitalDelta]^2 + 2946*\[CapitalDelta]^3 + 
            18019*\[CapitalDelta]^4 + 16747*\[CapitalDelta]^5 + 
            528*\[CapitalDelta]^6) + n*(-1439514 + 3460918*\[CapitalDelta] - 
            3809753*\[CapitalDelta]^2 + 2084266*\[CapitalDelta]^3 - 
            610297*\[CapitalDelta]^4 + 345414*\[CapitalDelta]^5 + 
            19606*\[CapitalDelta]^6)) + 82944*l^2*(1 + n)*
         (2*n + \[CapitalDelta])^2*(5940792*n^7 + 5940792*n^6*
           (-1 + 4*\[CapitalDelta]) + 2*n^5*(-2284284 - 
            6246844*\[CapitalDelta] + 19384087*\[CapitalDelta]^2) + 
          2*n^4*(2284284 - 9517196*\[CapitalDelta] - 
            2479867*\[CapitalDelta]^2 + 16566717*\[CapitalDelta]^3) + 
          n^3*(651840 + 6008120*\[CapitalDelta] - 24436046*\[CapitalDelta]^
              2 + 5748240*\[CapitalDelta]^3 + 15848187*\[CapitalDelta]^4) + 
          n*\[CapitalDelta]*(-507840 + 3416056*\[CapitalDelta] - 
            3465432*\[CapitalDelta]^2 - 1881463*\[CapitalDelta]^3 + 
            1590904*\[CapitalDelta]^4 + 567038*\[CapitalDelta]^5) + 
          n^2*(-651840 + 4432696*\[CapitalDelta] - 1616498*\[CapitalDelta]^
              2 - 11993000*\[CapitalDelta]^3 + 5567761*\[CapitalDelta]^4 + 
            4197680*\[CapitalDelta]^5) + \[CapitalDelta]*
           (-144000 + 508800*\[CapitalDelta] + 44582*\[CapitalDelta]^2 - 
            550697*\[CapitalDelta]^3 - 36906*\[CapitalDelta]^4 + 
            148312*\[CapitalDelta]^5 + 29909*\[CapitalDelta]^6)) - 
        27648*l^3*(1 + n)*(2*n + \[CapitalDelta])^2*(-432000 + 45244644*n^7 + 
          3340800*\[CapitalDelta] - 3432540*\[CapitalDelta]^2 - 
          2487836*\[CapitalDelta]^3 - 528505*\[CapitalDelta]^4 + 
          2054211*\[CapitalDelta]^5 + 1381892*\[CapitalDelta]^6 + 
          103978*\[CapitalDelta]^7 + 45244644*n^6*(-1 + 4*\[CapitalDelta]) + 
          4*n^5*(2896095 - 20234800*\[CapitalDelta] + 
            72925666*\[CapitalDelta]^2) + 4*n^4*(-2896095 - 
            5010398*\[CapitalDelta] + 2103866*\[CapitalDelta]^2 + 
            60420744*\[CapitalDelta]^3) + 2*n^3*(-4729536 - 
            6177016*\[CapitalDelta] - 27077294*\[CapitalDelta]^2 + 
            48635352*\[CapitalDelta]^3 + 54341325*\[CapitalDelta]^4) + 
          2*n^2*(4729536 - 14866436*\[CapitalDelta] - 
            5318330*\[CapitalDelta]^2 - 10223816*\[CapitalDelta]^3 + 
            34513915*\[CapitalDelta]^4 + 12851006*\[CapitalDelta]^5) + 
          n*(432000 + 6550272*\[CapitalDelta] - 19750060*\[CapitalDelta]^2 - 
            6855432*\[CapitalDelta]^3 + 5621065*\[CapitalDelta]^4 + 
            17353016*\[CapitalDelta]^5 + 2837584*\[CapitalDelta]^6)) + 
        2*l^26*(2384505*n^8 + 108*n^7*(266759 + 88315*\[CapitalDelta]) + 
          14*n^6*(83562 + 7478239*\[CapitalDelta] + 
            1123316*\[CapitalDelta]^2) + 42*n^5*(-2328279 + 
            978860*\[CapitalDelta] + 3653168*\[CapitalDelta]^2 + 
            328481*\[CapitalDelta]^3) + 5*n^4*(38529747 - 
            47324059*\[CapitalDelta] + 19649287*\[CapitalDelta]^2 + 
            23222205*\[CapitalDelta]^3 + 1385301*\[CapitalDelta]^4) + 
          2*n^3*(-103968771 + 162104845*\[CapitalDelta] - 
            100876005*\[CapitalDelta]^2 + 45381785*\[CapitalDelta]^3 + 
            24045085*\[CapitalDelta]^4 + 993515*\[CapitalDelta]^5) + 
          3*n^2*(34115036 - 75130269*\[CapitalDelta] + 
            58505592*\[CapitalDelta]^2 - 23197850*\[CapitalDelta]^3 + 
            12958760*\[CapitalDelta]^4 + 3519947*\[CapitalDelta]^5 + 
            101620*\[CapitalDelta]^6) + \[CapitalDelta]*
           (-198072 - 542241*\[CapitalDelta] - 447248*\[CapitalDelta]^2 + 
            136055*\[CapitalDelta]^3 + 553551*\[CapitalDelta]^4 + 
            464922*\[CapitalDelta]^5 + 32633*\[CapitalDelta]^6 + 
            400*\[CapitalDelta]^7) + n*(-21632928 + 51285934*
             \[CapitalDelta] - 59468119*\[CapitalDelta]^2 + 
            30733455*\[CapitalDelta]^3 - 6694693*\[CapitalDelta]^4 + 
            7420873*\[CapitalDelta]^5 + 1068996*\[CapitalDelta]^6 + 
            21042*\[CapitalDelta]^7)) + 4*l^25*(972290*n^9 + 
          45*n^8*(591628 + 97229*\[CapitalDelta]) + 
          36*n^7*(2653568 + 3011650*\[CapitalDelta] + 
            229695*\[CapitalDelta]^2) + 14*n^6*(-9650826 + 
            26985220*\[CapitalDelta] + 13017443*\[CapitalDelta]^2 + 
            608820*\[CapitalDelta]^3) + 42*n^5*(2715059 - 
            6538482*\[CapitalDelta] + 14295460*\[CapitalDelta]^2 + 
            3887537*\[CapitalDelta]^3 + 123942*\[CapitalDelta]^4) + 
          5*n^4*(-7113264 + 36402491*\[CapitalDelta] - 
            26718020*\[CapitalDelta]^2 + 98395746*\[CapitalDelta]^3 + 
            16783185*\[CapitalDelta]^4 + 382851*\[CapitalDelta]^5) + 
          2*n^3*(-57582124 + 8089530*\[CapitalDelta] + 
            49226375*\[CapitalDelta]^2 + 30596090*\[CapitalDelta]^3 + 
            110411285*\[CapitalDelta]^4 + 12363290*\[CapitalDelta]^5 + 
            205555*\[CapitalDelta]^6) + 3*n^2*(22368880 - 
            57178708*\[CapitalDelta] + 19069456*\[CapitalDelta]^2 + 
            9988670*\[CapitalDelta]^3 + 24093320*\[CapitalDelta]^4 + 
            17598443*\[CapitalDelta]^5 + 1305975*\[CapitalDelta]^6 + 
            15760*\[CapitalDelta]^7) + \[CapitalDelta]*
           (-945804 - 2435428*\[CapitalDelta] - 1755285*\[CapitalDelta]^2 + 
            860744*\[CapitalDelta]^3 + 2352630*\[CapitalDelta]^4 + 
            1708426*\[CapitalDelta]^5 + 208861*\[CapitalDelta]^6 + 
            5824*\[CapitalDelta]^7 + 32*\[CapitalDelta]^8) + 
          n*(-18420984 + 36282888*\[CapitalDelta] - 61603474*
             \[CapitalDelta]^2 + 21506886*\[CapitalDelta]^3 + 
            10896889*\[CapitalDelta]^4 + 20461126*\[CapitalDelta]^5 + 
            5899991*\[CapitalDelta]^6 + 282426*\[CapitalDelta]^7 + 
            2400*\[CapitalDelta]^8)) + l^24*(1293292*n^10 + 
          220*n^9*(412557 + 29393*\[CapitalDelta]) + 
          30*n^8*(28170647 + 13716483*\[CapitalDelta] + 
            459459*\[CapitalDelta]^2) + 120*n^7*(2025056 + 
            29673845*\[CapitalDelta] + 6533493*\[CapitalDelta]^2 + 
            136136*\[CapitalDelta]^3) + 28*n^6*(-74832003 + 
            80582398*\[CapitalDelta] + 221366273*\[CapitalDelta]^2 + 
            29119680*\[CapitalDelta]^3 + 420420*\[CapitalDelta]^4) + 
          84*n^5*(81805550 - 67481651*\[CapitalDelta] + 
            64935900*\[CapitalDelta]^2 + 68549548*\[CapitalDelta]^3 + 
            5986890*\[CapitalDelta]^4 + 63063*\[CapitalDelta]^5) + 
          10*n^4*(-1096885837 + 1546669424*\[CapitalDelta] - 
            521225948*\[CapitalDelta]^2 + 590267790*\[CapitalDelta]^3 + 
            307477506*\[CapitalDelta]^4 + 18701109*\[CapitalDelta]^5 + 
            147147*\[CapitalDelta]^6) + 20*n^3*(417282735 - 
            857037789*\[CapitalDelta] + 639680657*\[CapitalDelta]^2 - 
            79234667*\[CapitalDelta]^3 + 163662306*\[CapitalDelta]^4 + 
            47213887*\[CapitalDelta]^5 + 2034529*\[CapitalDelta]^6 + 
            12012*\[CapitalDelta]^7) + 6*n^2*(-679286788 + 
            1337901289*\[CapitalDelta] - 1387963674*\[CapitalDelta]^2 + 
            794293827*\[CapitalDelta]^3 + 40180286*\[CapitalDelta]^4 + 
            155830304*\[CapitalDelta]^5 + 26134363*\[CapitalDelta]^6 + 
            792620*\[CapitalDelta]^7 + 3465*\[CapitalDelta]^8) + 
          \[CapitalDelta]*(-22030944 - 51259838*\[CapitalDelta] - 
            28035168*\[CapitalDelta]^2 + 26234062*\[CapitalDelta]^3 + 
            44802619*\[CapitalDelta]^4 + 24654527*\[CapitalDelta]^5 + 
            5357848*\[CapitalDelta]^6 + 273442*\[CapitalDelta]^7 + 
            3445*\[CapitalDelta]^8 + 7*\[CapitalDelta]^9) + 
          2*n*(371186160 - 1032786862*\[CapitalDelta] + 
            865052903*\[CapitalDelta]^2 - 589463143*\[CapitalDelta]^3 + 
            389763618*\[CapitalDelta]^4 + 101202040*\[CapitalDelta]^5 + 
            61844734*\[CapitalDelta]^6 + 5996100*\[CapitalDelta]^7 + 
            123465*\[CapitalDelta]^8 + 385*\[CapitalDelta]^9)) + 
        4*l^23*(7759752*n^10 + 20*n^9*(9642497 + 1939938*\[CapitalDelta]) + 
          90*n^8*(5041859 + 9846701*\[CapitalDelta] + 
            918918*\[CapitalDelta]^2) + 4*n^7*(-487983027 + 
            550467994*\[CapitalDelta] + 428115554*\[CapitalDelta]^2 + 
            24504480*\[CapitalDelta]^3) + 14*n^6*(150185481 - 
            428568975*\[CapitalDelta] + 309811906*\[CapitalDelta]^2 + 
            129110924*\[CapitalDelta]^3 + 5045040*\[CapitalDelta]^4) + 
          42*n^5*(56346591 + 96731679*\[CapitalDelta] - 
            165245535*\[CapitalDelta]^2 + 107221556*\[CapitalDelta]^3 + 
            26967328*\[CapitalDelta]^4 + 756756*\[CapitalDelta]^5) + 
          5*n^4*(-1668006384 + 1549113873*\[CapitalDelta] + 
            449219487*\[CapitalDelta]^2 - 720243906*\[CapitalDelta]^3 + 
            532853780*\[CapitalDelta]^4 + 85684438*\[CapitalDelta]^5 + 
            1765764*\[CapitalDelta]^6) + 2*n^3*(4594973029 - 
            7451104878*\[CapitalDelta] + 4261600087*\[CapitalDelta]^2 - 
            23657010*\[CapitalDelta]^3 - 331313135*\[CapitalDelta]^4 + 
            450964870*\[CapitalDelta]^5 + 47495490*\[CapitalDelta]^6 + 
            720720*\[CapitalDelta]^7) + 3*n^2*(-1680665072 + 
            3361096709*\[CapitalDelta] - 2793565704*\[CapitalDelta]^2 + 
            1305637816*\[CapitalDelta]^3 - 114791003*\[CapitalDelta]^4 + 
            29113120*\[CapitalDelta]^5 + 55021482*\[CapitalDelta]^6 + 
            3783056*\[CapitalDelta]^7 + 41580*\[CapitalDelta]^8) + 
          \[CapitalDelta]*(-17862318 - 32246175*\[CapitalDelta] - 
            2154906*\[CapitalDelta]^2 + 29368618*\[CapitalDelta]^3 + 
            19995828*\[CapitalDelta]^4 - 801827*\[CapitalDelta]^5 + 
            3317688*\[CapitalDelta]^6 + 374092*\[CapitalDelta]^7 + 
            8958*\[CapitalDelta]^8 + 42*\[CapitalDelta]^9) + 
          n*(1020482628 - 2722701934*\[CapitalDelta] + 2642931981*
             \[CapitalDelta]^2 - 1417290382*\[CapitalDelta]^3 + 
            683410509*\[CapitalDelta]^4 - 69530746*\[CapitalDelta]^5 + 
            42676596*\[CapitalDelta]^6 + 14054880*\[CapitalDelta]^7 + 
            606828*\[CapitalDelta]^8 + 4620*\[CapitalDelta]^9)) + 
        2*l^22*(137293156*n^10 + 20*n^9*(51215321 + 34323289*
             \[CapitalDelta]) + 3*n^8*(-2014560637 + 1645228290*
             \[CapitalDelta] + 487657170*\[CapitalDelta]^2) + 
          4*n^7*(-3185094921 - 5506979867*\[CapitalDelta] + 
            2496819914*\[CapitalDelta]^2 + 433272840*\[CapitalDelta]^3) + 
          14*n^6*(2219619228 - 3827724223*\[CapitalDelta] - 
            2305202326*\[CapitalDelta]^2 + 787567664*\[CapitalDelta]^3 + 
            89129040*\[CapitalDelta]^4) + 42*n^5*(-990950945 + 
            1803973730*\[CapitalDelta] - 2096579472*\[CapitalDelta]^2 - 
            576335669*\[CapitalDelta]^3 + 171882268*\[CapitalDelta]^4 + 
            13351338*\[CapitalDelta]^5) + n^4*(36275612411 - 
            77454590485*\[CapitalDelta] + 62455558405*\[CapitalDelta]^2 - 
            72942567105*\[CapitalDelta]^3 - 9727456625*\[CapitalDelta]^4 + 
            2851235870*\[CapitalDelta]^5 + 155442210*\[CapitalDelta]^6) + 
          2*n^3*(-3925487963 + 22198608693*\[CapitalDelta] - 
            24359298573*\[CapitalDelta]^2 + 7989698245*\[CapitalDelta]^3 - 
            16206820445*\[CapitalDelta]^4 - 973250269*\[CapitalDelta]^5 + 
            330052870*\[CapitalDelta]^6 + 12649560*\[CapitalDelta]^7) + 
          3*n^2*(-365007988 + 330640051*\[CapitalDelta] + 
            4787948532*\[CapitalDelta]^2 - 4010344688*\[CapitalDelta]^3 - 
            1158085660*\[CapitalDelta]^4 - 2496307927*\[CapitalDelta]^5 - 
            43852954*\[CapitalDelta]^6 + 27505656*\[CapitalDelta]^7 + 
            726390*\[CapitalDelta]^8) + \[CapitalDelta]*(-17744874 + 
            88286551*\[CapitalDelta] + 248150256*\[CapitalDelta]^2 + 
            106820219*\[CapitalDelta]^3 - 182344928*\[CapitalDelta]^4 - 
            221522733*\[CapitalDelta]^5 - 22610081*\[CapitalDelta]^6 + 
            889166*\[CapitalDelta]^7 + 75703*\[CapitalDelta]^8 + 
            721*\[CapitalDelta]^9) + n*(838119996 - 2087460066*
             \[CapitalDelta] + 3520018849*\[CapitalDelta]^2 + 
            884350527*\[CapitalDelta]^3 - 1325269227*\[CapitalDelta]^4 - 
            2125602065*\[CapitalDelta]^5 - 776951752*\[CapitalDelta]^6 + 
            8113590*\[CapitalDelta]^7 + 4657878*\[CapitalDelta]^8 + 
            80150*\[CapitalDelta]^9)) + 4*l^21*(201413212*n^10 + 
          1210*n^9*(-1965303 + 832286*\[CapitalDelta]) + 
          33*n^8*(-571145372 - 309440175*\[CapitalDelta] + 
            64954890*\[CapitalDelta]^2) + 12*n^7*(959271044 - 
            6649686170*\[CapitalDelta] - 1528557683*\[CapitalDelta]^2 + 
            210970760*\[CapitalDelta]^3) + 14*n^6*(13854042 + 
            667284896*\[CapitalDelta] - 9942798113*\[CapitalDelta]^2 - 
            1278287484*\[CapitalDelta]^3 + 129489360*\[CapitalDelta]^4) + 
          6*n^5*(-10073671517 + 1455630734*\[CapitalDelta] - 
            6170566974*\[CapitalDelta]^2 - 21552202741*\[CapitalDelta]^3 - 
            1717303638*\[CapitalDelta]^4 + 134576442*\[CapitalDelta]^5) + 
          n^4*(131801753756 - 153112098655*\[CapitalDelta] + 
            7276565080*\[CapitalDelta]^2 - 69918643800*\[CapitalDelta]^3 - 
            68939643555*\[CapitalDelta]^4 - 3559674525*\[CapitalDelta]^5 + 
            220736670*\[CapitalDelta]^6) + 2*n^3*(-52830661314 + 
            108643241274*\[CapitalDelta] - 70789173397*\[CapitalDelta]^2 - 
            4143537370*\[CapitalDelta]^3 - 24299837745*\[CapitalDelta]^4 - 
            10559582354*\[CapitalDelta]^5 - 358136865*\[CapitalDelta]^6 + 
            17583720*\[CapitalDelta]^7) + 3*n^2*(17878462048 - 
            34801200850*\[CapitalDelta] + 37420753020*\[CapitalDelta]^2 - 
            19595533180*\[CapitalDelta]^3 - 3809376274*\[CapitalDelta]^4 - 
            5283825521*\[CapitalDelta]^5 - 1165973553*\[CapitalDelta]^6 - 
            25638936*\[CapitalDelta]^7 + 977130*\[CapitalDelta]^8) + 
          \[CapitalDelta]*(202863000 + 666293950*\[CapitalDelta] + 
            615322197*\[CapitalDelta]^2 - 193051152*\[CapitalDelta]^3 - 
            711575609*\[CapitalDelta]^4 - 464214249*\[CapitalDelta]^5 - 
            109599739*\[CapitalDelta]^6 - 6001862*\[CapitalDelta]^7 - 
            37383*\[CapitalDelta]^8 + 847*\[CapitalDelta]^9) + 
          n*(-10014596592 + 27776279692*\[CapitalDelta] - 
            22767473732*\[CapitalDelta]^2 + 17526524486*\[CapitalDelta]^3 - 
            10766108193*\[CapitalDelta]^4 - 4190440912*\[CapitalDelta]^5 - 
            2311628927*\[CapitalDelta]^6 - 266702382*\[CapitalDelta]^7 - 
            3583206*\[CapitalDelta]^8 + 102410*\[CapitalDelta]^9)) - 
        l^20*(3111216108*n^10 + 1540*n^9*(49029491 + 10101351*
             \[CapitalDelta]) + 18*n^8*(3076313019 + 19263791085*
             \[CapitalDelta] + 1847650805*\[CapitalDelta]^2) + 
          8*n^7*(-37657215606 + 46331688325*\[CapitalDelta] + 
            83769308819*\[CapitalDelta]^2 + 4961796840*\[CapitalDelta]^3) + 
          28*n^6*(25187336205 - 33121107012*\[CapitalDelta] + 
            31544524057*\[CapitalDelta]^2 + 25301644256*\[CapitalDelta]^3 + 
            1034407836*\[CapitalDelta]^4) + 84*n^5*(-5752541916 + 
            21172908993*\[CapitalDelta] - 12165544644*\[CapitalDelta]^2 + 
            12431475542*\[CapitalDelta]^3 + 5304252946*\[CapitalDelta]^4 + 
            158279583*\[CapitalDelta]^5) + 2*n^4*(-155042644401 - 
            273133534410*\[CapitalDelta] + 854849235060*\[CapitalDelta]^2 - 
            215103991080*\[CapitalDelta]^3 + 340591818580*\[CapitalDelta]^4 + 
            84861949865*\[CapitalDelta]^5 + 1902392415*\[CapitalDelta]^6) + 
          4*n^3*(156310131607 - 215915825589*\[CapitalDelta] + 
            24000529537*\[CapitalDelta]^2 + 199272224385*\[CapitalDelta]^3 + 
            3580265500*\[CapitalDelta]^4 + 62463849769*\[CapitalDelta]^5 + 
            9522983925*\[CapitalDelta]^6 + 162092700*\[CapitalDelta]^7) + 
          6*n^2*(-77791368260 + 129352320821*\[CapitalDelta] - 
            105553263246*\[CapitalDelta]^2 + 48575795925*\[CapitalDelta]^3 + 
            32539354094*\[CapitalDelta]^4 + 10488442254*\[CapitalDelta]^5 + 
            8196671731*\[CapitalDelta]^6 + 773869516*\[CapitalDelta]^7 + 
            9928345*\[CapitalDelta]^8) + \[CapitalDelta]*(-3936669750 - 
            9233502294*\[CapitalDelta] - 4041012888*\[CapitalDelta]^2 + 
            6377218238*\[CapitalDelta]^3 + 7456595901*\[CapitalDelta]^4 + 
            2132711375*\[CapitalDelta]^5 + 1108081596*\[CapitalDelta]^6 + 
            132543554*\[CapitalDelta]^7 + 4010013*\[CapitalDelta]^8 + 
            24255*\[CapitalDelta]^9) + 2*n*(48414268698 - 
            143648764102*\[CapitalDelta] + 110469222075*\[CapitalDelta]^2 - 
            60999734203*\[CapitalDelta]^3 + 48683273364*\[CapitalDelta]^4 + 
            13625990360*\[CapitalDelta]^5 + 7965073614*\[CapitalDelta]^6 + 
            2258217576*\[CapitalDelta]^7 + 128264073*\[CapitalDelta]^8 + 
            1196937*\[CapitalDelta]^9)) - 2304*l^4*(5569442112*n^10 + 
          3120*n^9*(151305 + 8925388*\[CapitalDelta]) + 
          4*n^8*(-1940689158 + 3406669354*\[CapitalDelta] + 
            14945158739*\[CapitalDelta]^2) + 16*n^7*(54180180 - 
            1918286778*\[CapitalDelta] + 3135528484*\[CapitalDelta]^2 + 
            4502454779*\[CapitalDelta]^3) + n^6*(-280115232 - 
            5563166432*\[CapitalDelta] - 43359016408*\[CapitalDelta]^2 + 
            81371388688*\[CapitalDelta]^3 + 53443333130*\[CapitalDelta]^4) + 
          n^5*(4566240 - 651093696*\[CapitalDelta] - 21054766776*
             \[CapitalDelta]^2 - 23396846616*\[CapitalDelta]^3 + 
            72413525260*\[CapitalDelta]^4 + 25150816118*\[CapitalDelta]^5) + 
          n^4*(1304013312 - 312067520*\[CapitalDelta] - 3563381980*
             \[CapitalDelta]^2 - 24614224404*\[CapitalDelta]^3 + 
            2218448508*\[CapitalDelta]^4 + 37964179648*\[CapitalDelta]^5 + 
            7441089641*\[CapitalDelta]^6) + 4*n^3*(3684240 + 
            650015376*\[CapitalDelta] - 169253200*\[CapitalDelta]^2 - 
            1527636410*\[CapitalDelta]^3 - 3112188542*\[CapitalDelta]^4 + 
            2024814170*\[CapitalDelta]^5 + 2951391211*\[CapitalDelta]^6 + 
            328888460*\[CapitalDelta]^7) + 2*n^2*(-125694720 + 
            253155024*\[CapitalDelta] + 849680568*\[CapitalDelta]^2 - 
            391229468*\[CapitalDelta]^3 - 2010598217*\[CapitalDelta]^4 - 
            1237114504*\[CapitalDelta]^5 + 1766252783*\[CapitalDelta]^6 + 
            1039615075*\[CapitalDelta]^7 + 61188785*\[CapitalDelta]^8) + 
          \[CapitalDelta]*(2243700 - 45640800*\[CapitalDelta] + 
            116454960*\[CapitalDelta]^2 + 17488680*\[CapitalDelta]^3 - 
            80644970*\[CapitalDelta]^4 - 89240839*\[CapitalDelta]^5 + 
            35827458*\[CapitalDelta]^6 + 37847084*\[CapitalDelta]^7 + 
            5721427*\[CapitalDelta]^8 - 56700*\[CapitalDelta]^9) + 
          n*(62548200 - 292178880*\[CapitalDelta] + 552011328*
             \[CapitalDelta]^2 + 349878384*\[CapitalDelta]^3 - 
            397591256*\[CapitalDelta]^4 - 1084849230*\[CapitalDelta]^5 + 
            1320820*\[CapitalDelta]^6 + 620157418*\[CapitalDelta]^7 + 
            182992454*\[CapitalDelta]^8 + 4020427*\[CapitalDelta]^9)) - 
        4*l^19*(7107208108*n^10 + 20*n^9*(1270295123 + 1776802027*
             \[CapitalDelta]) + 30*n^8*(-5046262933 + 4364596527*
             \[CapitalDelta] + 2526775251*\[CapitalDelta]^2) + 
          4*n^7*(7286028321 - 137313604178*\[CapitalDelta] + 
            70256044322*\[CapitalDelta]^2 + 22499196720*\[CapitalDelta]^3) + 
          14*n^6*(18134066265 - 8516343427*\[CapitalDelta] - 
            56709775066*\[CapitalDelta]^2 + 23361877172*\[CapitalDelta]^3 + 
            4646546520*\[CapitalDelta]^4) + 6*n^5*(-98308076981 + 
            127759702793*\[CapitalDelta] - 78674482851*\[CapitalDelta]^2 - 
            96313178492*\[CapitalDelta]^3 + 37468012168*\[CapitalDelta]^4 + 
            4902928338*\[CapitalDelta]^5) + 5*n^4*(153685015300 - 
            246094840985*\[CapitalDelta] + 162875533919*\[CapitalDelta]^2 - 
            111335147700*\[CapitalDelta]^3 - 43385390728*\[CapitalDelta]^4 + 
            18600345082*\[CapitalDelta]^5 + 1646296806*\[CapitalDelta]^6) + 
          2*n^3*(-232411413785 + 564869559474*\[CapitalDelta] - 
            434755412769*\[CapitalDelta]^2 + 174676448602*\[CapitalDelta]^3 - 
            150742086089*\[CapitalDelta]^4 - 17795926426*\[CapitalDelta]^5 + 
            11275606438*\[CapitalDelta]^6 + 678927480*\[CapitalDelta]^7) + 
          3*n^2*(49099150112 - 131366460785*\[CapitalDelta] + 
            172152900468*\[CapitalDelta]^2 - 76657728810*\[CapitalDelta]^3 + 
            11001074259*\[CapitalDelta]^4 - 26177319872*\[CapitalDelta]^5 + 
            24754578*\[CapitalDelta]^6 + 987267416*\[CapitalDelta]^7 + 
            39713170*\[CapitalDelta]^8) + \[CapitalDelta]*
           (-1968739260 - 2527668293*\[CapitalDelta] + 2338586760*
             \[CapitalDelta]^2 + 4416662354*\[CapitalDelta]^3 + 
            188523061*\[CapitalDelta]^4 - 2254747572*\[CapitalDelta]^5 - 
            234416120*\[CapitalDelta]^6 + 38605874*\[CapitalDelta]^7 + 
            3151693*\[CapitalDelta]^8 + 41503*\[CapitalDelta]^9) + 
          n*(-25197500952 + 47468422470*\[CapitalDelta] - 
            63931368845*\[CapitalDelta]^2 + 79905201570*\[CapitalDelta]^3 - 
            14514617529*\[CapitalDelta]^4 - 13437694220*\[CapitalDelta]^5 - 
            8645327662*\[CapitalDelta]^6 + 605801448*\[CapitalDelta]^7 + 
            177325650*\[CapitalDelta]^8 + 4488050*\[CapitalDelta]^9)) - 
        2*l^18*(23398501984*n^10 + 160*n^9*(-1699689237 + 
            731203187*\[CapitalDelta]) + 3*n^8*(-244508073037 - 
            388590105456*\[CapitalDelta] + 82910554584*\[CapitalDelta]^2) + 
          12*n^7*(87870625295 - 285682397293*\[CapitalDelta] - 
            174333815952*\[CapitalDelta]^2 + 24414299624*\[CapitalDelta]^3) + 
          14*n^6*(-126245239182 + 173455744367*\[CapitalDelta] - 
            464159806916*\[CapitalDelta]^2 - 145872119376*\[CapitalDelta]^3 + 
            14909493984*\[CapitalDelta]^4) + 6*n^5*(83676178279 - 
            703885256404*\[CapitalDelta] + 199897149000*\[CapitalDelta]^2 - 
            1081884911713*\[CapitalDelta]^3 - 196648750056*\[CapitalDelta]^
              4 + 15361117464*\[CapitalDelta]^5) + 
          n^4*(2712628834931 - 412837089967*\[CapitalDelta] - 
            4095754331777*\[CapitalDelta]^2 - 1185949294055*
             \[CapitalDelta]^3 - 3698667414855*\[CapitalDelta]^4 - 
            411222003720*\[CapitalDelta]^5 + 24824085440*\[CapitalDelta]^6) + 
          2*n^3*(-1422491149359 + 2685900448161*\[CapitalDelta] - 
            876940895641*\[CapitalDelta]^2 - 1130588444531*\[CapitalDelta]^
              3 - 773488402907*\[CapitalDelta]^4 - 604508637677*
             \[CapitalDelta]^5 - 42158022248*\[CapitalDelta]^6 + 
            1926085568*\[CapitalDelta]^7) + n^2*(1667754920964 - 
            3089642438595*\[CapitalDelta] + 3302742434544*\[CapitalDelta]^2 - 
            1251804779242*\[CapitalDelta]^3 - 844945551696*\[CapitalDelta]^
              4 - 641001173295*\[CapitalDelta]^5 - 214600020620*
             \[CapitalDelta]^6 - 9409191360*\[CapitalDelta]^7 + 
            305393664*\[CapitalDelta]^8) + \[CapitalDelta]*
           (861554514 + 17192214043*\[CapitalDelta] + 30735742728*
             \[CapitalDelta]^2 + 4499767579*\[CapitalDelta]^3 - 
            26280943503*\[CapitalDelta]^4 - 20473215658*\[CapitalDelta]^5 - 
            6069620899*\[CapitalDelta]^6 - 459214792*\[CapitalDelta]^7 - 
            6343316*\[CapitalDelta]^8 + 59304*\[CapitalDelta]^9) + 
          n*(-342396686796 + 915072884326*\[CapitalDelta] - 
            731802080387*\[CapitalDelta]^2 + 638934517915*\[CapitalDelta]^3 - 
            319583300101*\[CapitalDelta]^4 - 201440524123*\[CapitalDelta]^5 - 
            109765018604*\[CapitalDelta]^6 - 17811726854*\[CapitalDelta]^7 - 
            476041584*\[CapitalDelta]^8 + 9579288*\[CapitalDelta]^9)) - 
        16*l^8*(1434772887084*n^10 + 20*n^9*(-75859039685 + 
            358693221771*\[CapitalDelta]) + 18*n^8*(188493660259 - 
            188536828919*\[CapitalDelta] + 849043462051*\[CapitalDelta]^2) + 
          8*n^7*(-177019905234 + 1385157239317*\[CapitalDelta] + 
            87818358395*\[CapitalDelta]^2 + 2260992831894*\[CapitalDelta]^
              3) + 4*n^6*(-400879616271 + 27877600936*\[CapitalDelta] + 
            4108507413153*\[CapitalDelta]^2 + 2237683401008*
             \[CapitalDelta]^3 + 3247295830290*\[CapitalDelta]^4) + 
          12*n^5*(124266219282 - 442065694579*\[CapitalDelta] + 
            566243186342*\[CapitalDelta]^2 + 1285390809508*\[CapitalDelta]^
              3 + 940613551186*\[CapitalDelta]^4 + 482498441601*
             \[CapitalDelta]^5) + 2*n^4*(-793892088636 + 792135318712*
             \[CapitalDelta] - 2226029292853*\[CapitalDelta]^2 + 
            4991684134086*\[CapitalDelta]^3 + 5078397058903*
             \[CapitalDelta]^4 + 3369492722573*\[CapitalDelta]^5 + 
            782883664476*\[CapitalDelta]^6) + 4*n^3*(-292475323424 - 
            495207579512*\[CapitalDelta] - 194043274316*\[CapitalDelta]^2 + 
            37627190894*\[CapitalDelta]^3 + 1619841344552*\[CapitalDelta]^4 + 
            1126173061350*\[CapitalDelta]^5 + 538607202720*\[CapitalDelta]^
              6 + 59109179847*\[CapitalDelta]^7) + 
          6*n^2*(195384413040 - 360686315488*\[CapitalDelta] - 
            189038102256*\[CapitalDelta]^2 - 175961465652*\[CapitalDelta]^3 + 
            260327023113*\[CapitalDelta]^4 + 368369621406*\[CapitalDelta]^5 + 
            199555535901*\[CapitalDelta]^6 + 59506899305*\[CapitalDelta]^7 + 
            2625368649*\[CapitalDelta]^8) + \[CapitalDelta]*
           (64314442503 + 61807640400*\[CapitalDelta] - 143932536076*
             \[CapitalDelta]^2 - 127187126544*\[CapitalDelta]^3 + 
            50127423174*\[CapitalDelta]^4 + 59358219626*\[CapitalDelta]^5 + 
            27756903190*\[CapitalDelta]^6 + 7276512406*\[CapitalDelta]^7 + 
            499723278*\[CapitalDelta]^8 - 21201957*\[CapitalDelta]^9) + 
          2*n*(-98307954873 + 436524841584*\[CapitalDelta] - 
            524320796572*\[CapitalDelta]^2 - 287508918064*\[CapitalDelta]^3 - 
            54957482446*\[CapitalDelta]^4 + 290692715310*\[CapitalDelta]^5 + 
            195757493580*\[CapitalDelta]^6 + 79546686549*\[CapitalDelta]^7 + 
            13012740249*\[CapitalDelta]^8 + 16478418*\[CapitalDelta]^9)) - 
        768*l^5*(2747884320*n^10 + 1800*n^9*(-4103099 + 
            7633012*\[CapitalDelta]) + 6*n^8*(20044902 - 
            5396542814*\[CapitalDelta] + 5116622891*\[CapitalDelta]^2) + 
          24*n^7*(-465862020 - 319874678*\[CapitalDelta] - 
            2541971094*\[CapitalDelta]^2 + 1681767491*\[CapitalDelta]^3) + 
          6*n^6*(2088345864 - 8217868472*\[CapitalDelta] - 
            4656343582*\[CapitalDelta]^2 - 10505690556*\[CapitalDelta]^3 + 
            5732517123*\[CapitalDelta]^4) + 6*n^5*(34831440 + 
            5459520432*\[CapitalDelta] - 15302886066*\[CapitalDelta]^2 - 
            6794467014*\[CapitalDelta]^3 - 6257517152*\[CapitalDelta]^4 + 
            3270401615*\[CapitalDelta]^5) + 3*n^4*(1610443344 + 
            3078148760*\[CapitalDelta] + 8118017098*\[CapitalDelta]^2 - 
            30158310462*\[CapitalDelta]^3 - 10319037226*\[CapitalDelta]^4 - 
            4006757814*\[CapitalDelta]^5 + 2482787347*\[CapitalDelta]^6) + 
          12*n^3*(58130520 + 766312192*\[CapitalDelta] + 
            1527529890*\[CapitalDelta]^2 - 258034461*\[CapitalDelta]^3 - 
            4114389376*\[CapitalDelta]^4 - 1087112270*\[CapitalDelta]^5 - 
            105212893*\[CapitalDelta]^6 + 150279540*\[CapitalDelta]^7) + 
          n^2*(-3511418688 + 3170186640*\[CapitalDelta] + 
            7561526016*\[CapitalDelta]^2 + 11737851984*\[CapitalDelta]^3 - 
            10803320144*\[CapitalDelta]^4 - 14522070778*\[CapitalDelta]^5 - 
            2956320477*\[CapitalDelta]^6 + 350485016*\[CapitalDelta]^7 + 
            253100014*\[CapitalDelta]^8) + \[CapitalDelta]*
           (68144490 - 503619120*\[CapitalDelta] + 305490960*
             \[CapitalDelta]^2 + 763581084*\[CapitalDelta]^3 - 
            111585974*\[CapitalDelta]^4 - 407035264*\[CapitalDelta]^5 - 
            119225055*\[CapitalDelta]^6 - 3730636*\[CapitalDelta]^7 + 
            7735705*\[CapitalDelta]^8 + 243810*\[CapitalDelta]^9) + 
          n*(941571540 - 3532807008*\[CapitalDelta] + 2523346560*
             \[CapitalDelta]^2 + 3431377224*\[CapitalDelta]^3 + 
            2213728104*\[CapitalDelta]^4 - 4032140726*\[CapitalDelta]^5 - 
            2103313288*\[CapitalDelta]^6 - 295855239*\[CapitalDelta]^7 + 
            109415438*\[CapitalDelta]^8 + 16580905*\[CapitalDelta]^9)) + 
        4*l^17*(48910087512*n^10 + 130*n^9*(3763319275 + 
            1881157212*\[CapitalDelta]) + 9*n^8*(-36000755852 + 
            256532030963*\[CapitalDelta] + 58158539868*\[CapitalDelta]^2) + 
          4*n^7*(-325923888 - 79916980826*\[CapitalDelta] + 
            1146994935269*\[CapitalDelta]^2 + 156601202472*\[CapitalDelta]^
              3) + 14*n^6*(155034376242 - 18975861444*\[CapitalDelta] + 
            92433183145*\[CapitalDelta]^2 + 356682286124*\[CapitalDelta]^3 + 
            32802661584*\[CapitalDelta]^4) + 6*n^5*(-547472175501 + 
            1088565527622*\[CapitalDelta] - 29612975520*\[CapitalDelta]^2 + 
            497279506229*\[CapitalDelta]^3 + 540195487270*\[CapitalDelta]^4 + 
            35401131612*\[CapitalDelta]^5) + n^4*(1720663673448 - 
            5931046215567*\[CapitalDelta] + 7600779218268*\[CapitalDelta]^2 + 
            578280939810*\[CapitalDelta]^3 + 2607141889135*\[CapitalDelta]^
              4 + 1279213351085*\[CapitalDelta]^5 + 61479453420*
             \[CapitalDelta]^6) + 2*n^3*(-221717155544 + 751640661918*
             \[CapitalDelta] - 1525980625787*\[CapitalDelta]^2 + 
            2187694087662*\[CapitalDelta]^3 + 423445378507*\[CapitalDelta]^
              4 + 573714449230*\[CapitalDelta]^5 + 149677820697*
             \[CapitalDelta]^6 + 5326163568*\[CapitalDelta]^7) + 
          3*n^2*(-165872711888 - 4778248672*\[CapitalDelta] + 
            13728533256*\[CapitalDelta]^2 - 16142439386*\[CapitalDelta]^3 + 
            441195574108*\[CapitalDelta]^4 + 142550871505*\[CapitalDelta]^5 + 
            86513993133*\[CapitalDelta]^6 + 12818604080*\[CapitalDelta]^7 + 
            334117428*\[CapitalDelta]^8) + \[CapitalDelta]*
           (-13150205388 - 40618267632*\[CapitalDelta] - 29040641883*
             \[CapitalDelta]^2 + 23053664872*\[CapitalDelta]^3 + 
            38552346444*\[CapitalDelta]^4 + 14041888552*\[CapitalDelta]^5 + 
            6196038819*\[CapitalDelta]^6 + 924280372*\[CapitalDelta]^7 + 
            40455222*\[CapitalDelta]^8 + 440622*\[CapitalDelta]^9) + 
          n*(121909463880 - 475403838832*\[CapitalDelta] + 
            82579679742*\[CapitalDelta]^2 - 87316580254*\[CapitalDelta]^3 + 
            275924066079*\[CapitalDelta]^4 + 206305241630*\[CapitalDelta]^5 + 
            89532517473*\[CapitalDelta]^6 + 27089111286*\[CapitalDelta]^7 + 
            2284871316*\[CapitalDelta]^8 + 41649948*\[CapitalDelta]^9)) + 
        4*l^15*(57078303568*n^10 + 260*n^9*(-9113927181 + 
            1097659684*\[CapitalDelta]) + 6*n^8*(-27784887857 - 
            1744361302047*\[CapitalDelta] + 98808194628*\[CapitalDelta]^2) + 
          12*n^7*(135250949525 - 418847763270*\[CapitalDelta] - 
            1620687306910*\[CapitalDelta]^2 + 54920630336*\[CapitalDelta]^
              3) + 14*n^6*(-548160261309 + 322474208267*\[CapitalDelta] - 
            1136780820578*\[CapitalDelta]^2 - 1413987887676*
             \[CapitalDelta]^3 + 29844295008*\[CapitalDelta]^4) + 
          6*n^5*(1724417703751 - 3500882899069*\[CapitalDelta] + 
            340297573473*\[CapitalDelta]^2 - 3547644853780*\[CapitalDelta]^
              3 - 2006901653856*\[CapitalDelta]^4 + 24239715192*
             \[CapitalDelta]^5) + n^4*(-607912802728 + 18064570422707*
             \[CapitalDelta] - 22423481038583*\[CapitalDelta]^2 - 
            4313017875330*\[CapitalDelta]^3 - 14902927742100*
             \[CapitalDelta]^4 - 4478855200590*\[CapitalDelta]^5 + 
            21388484040*\[CapitalDelta]^6) - 2*n^3*(1816263292461 - 
            2192946421638*\[CapitalDelta] - 4762040293997*\[CapitalDelta]^2 + 
            6153228436030*\[CapitalDelta]^3 + 2805326773401*
             \[CapitalDelta]^4 + 2880528687158*\[CapitalDelta]^5 + 
            499628003298*\[CapitalDelta]^6 + 757197408*\[CapitalDelta]^7) - 
          3*n^2*(-1100063124304 + 1787508790525*\[CapitalDelta] - 
            1933564439904*\[CapitalDelta]^2 - 316255764116*\[CapitalDelta]^
              3 + 1324046491157*\[CapitalDelta]^4 + 858598828696*
             \[CapitalDelta]^5 + 398292406098*\[CapitalDelta]^6 + 
            41662735904*\[CapitalDelta]^7 + 283860424*\[CapitalDelta]^8) - 
          \[CapitalDelta]*(39805623114 + 7386550889*\[CapitalDelta] - 
            132503547414*\[CapitalDelta]^2 - 96893082606*\[CapitalDelta]^3 + 
            67418455122*\[CapitalDelta]^4 + 78448621015*\[CapitalDelta]^5 + 
            32367315728*\[CapitalDelta]^6 + 3827161384*\[CapitalDelta]^7 + 
            141386708*\[CapitalDelta]^8 + 1516060*\[CapitalDelta]^9) - 
          n*(875771853108 - 2002896348958*\[CapitalDelta] + 
            1541402226701*\[CapitalDelta]^2 - 1883652061862*
             \[CapitalDelta]^3 + 410718210285*\[CapitalDelta]^4 + 
            800277623530*\[CapitalDelta]^5 + 500672117216*\[CapitalDelta]^6 + 
            117395309376*\[CapitalDelta]^7 + 7493436168*\[CapitalDelta]^8 + 
            78473992*\[CapitalDelta]^9)) + 64*l^6*(408469910412*n^10 + 
          60*n^9*(-1871268399 + 34039159201*\[CapitalDelta]) + 
          18*n^8*(-707183393 + 21489414737*\[CapitalDelta] + 
            242904083827*\[CapitalDelta]^2) + 24*n^7*(-6266916570 - 
            10268619109*\[CapitalDelta] + 108608550421*\[CapitalDelta]^2 + 
            218124863466*\[CapitalDelta]^3) + 12*n^6*(-20688613845 - 
            37255081980*\[CapitalDelta] - 13822090549*\[CapitalDelta]^2 + 
            410236331716*\[CapitalDelta]^3 + 319940942061*\[CapitalDelta]^
              4) + 36*n^5*(780302586 - 23927950169*\[CapitalDelta] - 
            16880261374*\[CapitalDelta]^2 + 20827545192*\[CapitalDelta]^3 + 
            129731678217*\[CapitalDelta]^4 + 49257041714*\[CapitalDelta]^5) + 
          2*n^4*(36641249256 - 110562971796*\[CapitalDelta] - 
            549974495457*\[CapitalDelta]^2 - 183122644150*\[CapitalDelta]^3 + 
            678760274205*\[CapitalDelta]^4 + 1257311051766*\[CapitalDelta]^
              5 + 254587163932*\[CapitalDelta]^6) + 
          8*n^3*(-4970404530 + 22708648458*\[CapitalDelta] - 
            68316083958*\[CapitalDelta]^2 - 83697093231*\[CapitalDelta]^3 + 
            986684440*\[CapitalDelta]^4 + 117485084241*\[CapitalDelta]^5 + 
            97881280584*\[CapitalDelta]^6 + 10715403227*\[CapitalDelta]^7) + 
          2*n^2*(33948312192 - 9950358708*\[CapitalDelta] + 
            36545134320*\[CapitalDelta]^2 - 201323461448*\[CapitalDelta]^3 - 
            100179884685*\[CapitalDelta]^4 + 56501767734*\[CapitalDelta]^5 + 
            157036321919*\[CapitalDelta]^6 + 67250004300*\[CapitalDelta]^7 + 
            3651977229*\[CapitalDelta]^8) + \[CapitalDelta]*
           (-3700967193 + 11042134488*\[CapitalDelta] + 9301825692*
             \[CapitalDelta]^2 - 16224908352*\[CapitalDelta]^3 - 
            8681161928*\[CapitalDelta]^4 - 124728118*\[CapitalDelta]^5 + 
            5443566144*\[CapitalDelta]^6 + 2646665006*\[CapitalDelta]^7 + 
            301980418*\[CapitalDelta]^8 - 4406157*\[CapitalDelta]^9) + 
          2*n*(-7150960665 + 27273038904*\[CapitalDelta] + 
            11900369304*\[CapitalDelta]^2 - 19110900516*\[CapitalDelta]^3 - 
            53765506532*\[CapitalDelta]^4 - 12898152678*\[CapitalDelta]^5 + 
            23122756414*\[CapitalDelta]^6 + 24364969151*\[CapitalDelta]^7 + 
            5547749361*\[CapitalDelta]^8 + 95001794*\[CapitalDelta]^9)) + 
        l^16*(842791871636*n^10 + 20*n^9*(-1796030591 + 210697967909*
             \[CapitalDelta]) + 6*n^8*(-1206386183287 + 299905385889*
             \[CapitalDelta] + 1498523298129*\[CapitalDelta]^2) + 
          8*n^7*(1466319177012 - 3522738040199*\[CapitalDelta] + 
            916021718549*\[CapitalDelta]^2 + 1335100375752*\[CapitalDelta]^
              3) + 28*n^6*(-268044175317 + 1077205836926*\[CapitalDelta] - 
            1559749383121*\[CapitalDelta]^2 + 424627886720*\[CapitalDelta]^
              3 + 275999688492*\[CapitalDelta]^4) + 
          12*n^5*(-438995063462 - 755542315531*\[CapitalDelta] + 
            2215370644956*\[CapitalDelta]^2 - 2854633499624*
             \[CapitalDelta]^3 + 845013358858*\[CapitalDelta]^4 + 
            291649384719*\[CapitalDelta]^5) + 2*n^4*(11317207493141 - 
            8977646562892*\[CapitalDelta] + 1226387026528*\[CapitalDelta]^2 + 
            3644148564030*\[CapitalDelta]^3 - 7066808727110*
             \[CapitalDelta]^4 + 2452668435095*\[CapitalDelta]^5 + 
            490503407625*\[CapitalDelta]^6) + 4*n^3*(-5450208334607 + 
            9933025741821*\[CapitalDelta] - 4096145609745*\[CapitalDelta]^2 + 
            1669584742531*\[CapitalDelta]^3 - 524163258086*\[CapitalDelta]^
              4 - 690787798447*\[CapitalDelta]^5 + 336110273707*
             \[CapitalDelta]^6 + 40511015028*\[CapitalDelta]^7) + 
          6*n^2*(1417812056276 - 3783896077061*\[CapitalDelta] + 
            3738542403498*\[CapitalDelta]^2 - 700596844291*\[CapitalDelta]^
              3 + 383329879794*\[CapitalDelta]^4 - 256931040356*
             \[CapitalDelta]^5 - 20432011691*\[CapitalDelta]^6 + 
            32627861252*\[CapitalDelta]^7 + 2366273911*\[CapitalDelta]^8) + 
          \[CapitalDelta]*(-141030170904 - 270425965594*\[CapitalDelta] + 
            18507264096*\[CapitalDelta]^2 + 311610081850*\[CapitalDelta]^3 + 
            141456482437*\[CapitalDelta]^4 - 52525821007*\[CapitalDelta]^5 - 
            10152274736*\[CapitalDelta]^6 + 2299076894*\[CapitalDelta]^7 + 
            256692747*\[CapitalDelta]^8 + 4634217*\[CapitalDelta]^9) + 
          2*n*(-933191945640 + 1680909170454*\[CapitalDelta] - 
            2703409563899*\[CapitalDelta]^2 + 2310416644491*
             \[CapitalDelta]^3 + 190295186634*\[CapitalDelta]^4 + 
            6635880628*\[CapitalDelta]^5 - 129487756894*\[CapitalDelta]^6 + 
            13815505716*\[CapitalDelta]^7 + 6452342871*\[CapitalDelta]^8 + 
            264177983*\[CapitalDelta]^9)) + 64*l^7*(341339608724*n^10 + 
          20*n^9*(-6638521461 + 85334902181*\[CapitalDelta]) + 
          6*n^8*(-30821420761 + 4404062559*\[CapitalDelta] + 
            614016295239*\[CapitalDelta]^2) + 8*n^7*(-3610041990 - 
            102090594713*\[CapitalDelta] + 164985503657*\[CapitalDelta]^2 + 
            562025353002*\[CapitalDelta]^3) + 4*n^6*(-89717711133 - 
            153320723952*\[CapitalDelta] - 268553002061*\[CapitalDelta]^2 + 
            714911674310*\[CapitalDelta]^3 + 852720871596*\[CapitalDelta]^
              4) + 12*n^5*(-2780541732 - 77222326921*\[CapitalDelta] - 
            145257329258*\[CapitalDelta]^2 - 18386940120*\[CapitalDelta]^3 + 
            239916730504*\[CapitalDelta]^4 + 138672696525*\[CapitalDelta]^
              5) + 2*n^4*(213231228032 - 209363143494*\[CapitalDelta] - 
            603725947605*\[CapitalDelta]^2 - 971583680754*\[CapitalDelta]^3 + 
            315937866088*\[CapitalDelta]^4 + 812549500769*\[CapitalDelta]^5 + 
            260583117063*\[CapitalDelta]^6) + 4*n^3*(1935049740 + 
            189644998344*\[CapitalDelta] - 164106700462*\[CapitalDelta]^2 - 
            263333204148*\[CapitalDelta]^3 - 244584334098*\[CapitalDelta]^4 + 
            147217374337*\[CapitalDelta]^5 + 133849270559*\[CapitalDelta]^6 + 
            25263102966*\[CapitalDelta]^7) + 6*n^2*(-9061709280 + 
            33911918148*\[CapitalDelta] + 62501436808*\[CapitalDelta]^2 - 
            68156480464*\[CapitalDelta]^3 - 91862676580*\[CapitalDelta]^4 - 
            32115950670*\[CapitalDelta]^5 + 35909305515*\[CapitalDelta]^6 + 
            16674848652*\[CapitalDelta]^7 + 1849309267*\[CapitalDelta]^8) + 
          \[CapitalDelta]*(-9745741179 + 6363873072*\[CapitalDelta] + 
            31253454282*\[CapitalDelta]^2 - 2843355244*\[CapitalDelta]^3 - 
            19926383180*\[CapitalDelta]^4 - 10322896574*\[CapitalDelta]^5 + 
            2819510757*\[CapitalDelta]^6 + 2064055162*\[CapitalDelta]^7 + 
            331632787*\[CapitalDelta]^8 + 5850117*\[CapitalDelta]^9) + 
          2*n*(8822313477 - 27610780176*\[CapitalDelta] + 
            91541438910*\[CapitalDelta]^2 + 18747237024*\[CapitalDelta]^3 - 
            63997283372*\[CapitalDelta]^4 - 68581123837*\[CapitalDelta]^5 + 
            452620093*\[CapitalDelta]^6 + 17631459594*\[CapitalDelta]^7 + 
            4745175519*\[CapitalDelta]^8 + 278659235*\[CapitalDelta]^9)) - 
        4*l^13*(1621901869588*n^10 + 110*n^9*(-37126025497 + 
            73722812254*\[CapitalDelta]) + 3*n^8*(82382920220 - 
            4832460156633*\[CapitalDelta] + 5758798498362*\[CapitalDelta]^
              2) + 4*n^7*(2368448446908 - 1292160584438*\[CapitalDelta] - 
            4923861823117*\[CapitalDelta]^2 + 5112131473176*
             \[CapitalDelta]^3) + 14*n^6*(-1132136559822 + 
            2310531698144*\[CapitalDelta] - 1174429583293*\[CapitalDelta]^2 - 
            851481788812*\[CapitalDelta]^3 + 1049709370992*\[CapitalDelta]^
              4) + 6*n^5*(2537945085451 - 5680766520346*\[CapitalDelta] + 
            6898685802006*\[CapitalDelta]^2 - 3197895231137*
             \[CapitalDelta]^3 - 306922956062*\[CapitalDelta]^4 + 
            1096315369758*\[CapitalDelta]^5) + n^4*(2040129756308 + 
            24367455859241*\[CapitalDelta] - 22197231788456*
             \[CapitalDelta]^2 + 24571235970348*\[CapitalDelta]^3 - 
            10761868641311*\[CapitalDelta]^4 + 1468794029351*
             \[CapitalDelta]^5 + 1806420223482*\[CapitalDelta]^6) + 
          2*n^3*(-6736242935366 + 5993892260082*\[CapitalDelta] + 
            7050849462135*\[CapitalDelta]^2 - 877325855258*\[CapitalDelta]^
              3 + 3162768106447*\[CapitalDelta]^4 - 1483259765602*
             \[CapitalDelta]^5 + 408386207203*\[CapitalDelta]^6 + 
            143640797496*\[CapitalDelta]^7) + 3*n^2*(2193092281856 - 
            5986811784326*\[CapitalDelta] + 3944163419220*\[CapitalDelta]^2 + 
            1743227948904*\[CapitalDelta]^3 + 873327920178*\[CapitalDelta]^
              4 + 72253998067*\[CapitalDelta]^5 - 113811489381*
             \[CapitalDelta]^6 + 52620411896*\[CapitalDelta]^7 + 
            7755390622*\[CapitalDelta]^8) + \[CapitalDelta]*
           (-121562308032 - 365346478166*\[CapitalDelta] - 
            138048108315*\[CapitalDelta]^2 + 362354550512*\[CapitalDelta]^3 + 
            271316437185*\[CapitalDelta]^4 + 4274047793*\[CapitalDelta]^5 - 
            14236167375*\[CapitalDelta]^6 + 1028524302*\[CapitalDelta]^7 + 
            217369763*\[CapitalDelta]^8 + 2132333*\[CapitalDelta]^9) + 
          n*(-1783661019552 + 2933674357668*\[CapitalDelta] - 
            5742827956568*\[CapitalDelta]^2 + 3755748879342*
             \[CapitalDelta]^3 + 1786754931783*\[CapitalDelta]^4 + 
            605374927516*\[CapitalDelta]^5 - 153955608127*\[CapitalDelta]^6 - 
            3808948998*\[CapitalDelta]^7 + 11713404270*\[CapitalDelta]^8 + 
            705899726*\[CapitalDelta]^9)) - 16*l^9*(2074523922152*n^10 + 
          440*n^9*(-503690343 + 23574135479*\[CapitalDelta]) + 
          6*n^8*(-38205284872 + 537126757026*\[CapitalDelta] + 
            3713896211481*\[CapitalDelta]^2) + 24*n^7*(105110540392 - 
            14310192508*\[CapitalDelta] + 614261890530*\[CapitalDelta]^2 + 
            1120741308791*\[CapitalDelta]^3) + 4*n^6*(-1393143881358 + 
            1890143658716*\[CapitalDelta] + 880296404911*\[CapitalDelta]^2 + 
            6327726139170*\[CapitalDelta]^3 + 5004524656122*
             \[CapitalDelta]^4) + 12*n^5*(-32754739026 - 1069587461682*
             \[CapitalDelta] + 756314314589*\[CapitalDelta]^2 + 
            871474711739*\[CapitalDelta]^3 + 1906530551919*\[CapitalDelta]^
              4 + 789752358351*\[CapitalDelta]^5) + 
          2*n^4*(1160143407704 - 2790106508086*\[CapitalDelta] - 
            5517473726243*\[CapitalDelta]^2 + 3277193467473*
             \[CapitalDelta]^3 + 5932660178604*\[CapitalDelta]^4 + 
            5966735576931*\[CapitalDelta]^5 + 1418620061202*
             \[CapitalDelta]^6) + 4*n^3*(-349571652732 + 932415191132*
             \[CapitalDelta] - 2179892851768*\[CapitalDelta]^2 - 
            1124807591891*\[CapitalDelta]^3 + 964272924764*\[CapitalDelta]^
              4 + 1686266457631*\[CapitalDelta]^5 + 907446402645*
             \[CapitalDelta]^6 + 128737625604*\[CapitalDelta]^7) + 
          6*n^2*(141793680352 - 129299324908*\[CapitalDelta] + 
            112350832136*\[CapitalDelta]^2 - 811807408832*\[CapitalDelta]^3 - 
            144893232936*\[CapitalDelta]^4 + 296166427519*\[CapitalDelta]^5 + 
            331111904343*\[CapitalDelta]^6 + 102142576838*\[CapitalDelta]^7 + 
            8566992160*\[CapitalDelta]^8) + \[CapitalDelta]*
           (64016546640 + 162975088024*\[CapitalDelta] - 19261425544*
             \[CapitalDelta]^2 - 214842314244*\[CapitalDelta]^3 - 
            71226008806*\[CapitalDelta]^4 + 20594290566*\[CapitalDelta]^5 + 
            42769969149*\[CapitalDelta]^6 + 13548966696*\[CapitalDelta]^7 + 
            1405807507*\[CapitalDelta]^8 + 19080012*\[CapitalDelta]^9) + 
          2*n*(23274337872 + 296869115352*\[CapitalDelta] + 
            66919452348*\[CapitalDelta]^2 - 412457916104*\[CapitalDelta]^3 - 
            530091770762*\[CapitalDelta]^4 - 8882430145*\[CapitalDelta]^5 + 
            229086050115*\[CapitalDelta]^6 + 138659661297*\[CapitalDelta]^7 + 
            25124270388*\[CapitalDelta]^8 + 1126033259*\[CapitalDelta]^9)) + 
        4*l^10*(1186722535988*n^10 + 220*n^9*(-43764493825 + 
            26970966727*\[CapitalDelta]) + 6*n^8*(3010546886735 - 
            6522435882603*\[CapitalDelta] + 2050428355347*\[CapitalDelta]^
              2) + 8*n^7*(-1070778272982 + 6925064779939*\[CapitalDelta] - 
            8208951456055*\[CapitalDelta]^2 + 1701075556086*
             \[CapitalDelta]^3) + 4*n^6*(-76068938697 - 858943833472*
             \[CapitalDelta] + 16300166005115*\[CapitalDelta]^2 - 
            14798369046796*\[CapitalDelta]^3 + 2128242429816*
             \[CapitalDelta]^4) + 12*n^5*(1650551275606 - 
            372124422709*\[CapitalDelta] + 2288422661730*\[CapitalDelta]^2 + 
            2936539044520*\[CapitalDelta]^3 - 2619213951932*
             \[CapitalDelta]^4 + 235830570261*\[CapitalDelta]^5) + 
          2*n^4*(-8075312998348 + 22836479868704*\[CapitalDelta] + 
            1922654973121*\[CapitalDelta]^2 + 19609375052394*
             \[CapitalDelta]^3 + 3270627726412*\[CapitalDelta]^4 - 
            5154425844415*\[CapitalDelta]^5 + 154824409785*\[CapitalDelta]^
              6) - 4*n^3*(1743186021560 + 4401649167312*\[CapitalDelta] - 
            9863641545816*\[CapitalDelta]^2 - 4129855855222*
             \[CapitalDelta]^3 - 5177197843042*\[CapitalDelta]^4 + 
            440823649351*\[CapitalDelta]^5 + 550613435507*\[CapitalDelta]^6 + 
            21958483956*\[CapitalDelta]^7) - 6*n^2*(-729018966768 + 
            2659127903048*\[CapitalDelta] + 256583053952*\[CapitalDelta]^2 - 
            3002294166040*\[CapitalDelta]^3 - 2029484894348*
             \[CapitalDelta]^4 - 734181770370*\[CapitalDelta]^5 + 
            175121529957*\[CapitalDelta]^6 + 54831520292*\[CapitalDelta]^7 + 
            5084454805*\[CapitalDelta]^8) - \[CapitalDelta]*
           (103233570183 + 681472976448*\[CapitalDelta] + 
            601674144444*\[CapitalDelta]^2 - 538272415496*\[CapitalDelta]^3 - 
            685829164158*\[CapitalDelta]^4 - 195911828231*\[CapitalDelta]^5 + 
            22144272882*\[CapitalDelta]^6 + 9980792886*\[CapitalDelta]^7 + 
            1439922647*\[CapitalDelta]^8 + 67728395*\[CapitalDelta]^9) - 
          2*n*(904336150599 - 1037294630688*\[CapitalDelta] + 
            3938299409156*\[CapitalDelta]^2 - 1324113689808*
             \[CapitalDelta]^3 - 2543106391980*\[CapitalDelta]^4 - 
            1532198604241*\[CapitalDelta]^5 - 99338672930*\[CapitalDelta]^6 + 
            88144780326*\[CapitalDelta]^7 + 16404351801*\[CapitalDelta]^8 + 
            1472778931*\[CapitalDelta]^9)) - 2*l^14*(2085964587564*n^10 + 
          20*n^9*(272916690779 + 521491146891*\[CapitalDelta]) + 
          9*n^8*(-924458688907 + 3236403374306*\[CapitalDelta] + 
            2480646617826*\[CapitalDelta]^2) + 4*n^7*(4740450142479 - 
            5334590635535*\[CapitalDelta] + 16099994892542*\[CapitalDelta]^
              2 + 6681085153704*\[CapitalDelta]^3) + 
          2*n^6*(-2043468957432 + 27943749534327*\[CapitalDelta] - 
            5223663056966*\[CapitalDelta]^2 + 38565424326224*
             \[CapitalDelta]^3 + 9800166202416*\[CapitalDelta]^4) + 
          6*n^5*(-3399929621367 + 1760709995202*\[CapitalDelta] + 
            11737273262496*\[CapitalDelta]^2 + 3072515951381*
             \[CapitalDelta]^3 + 9117123497404*\[CapitalDelta]^4 + 
            1511843566914*\[CapitalDelta]^5) + n^4*(22051159423287 - 
            48556913434893*\[CapitalDelta] + 37714408625421*
             \[CapitalDelta]^2 + 52111406279199*\[CapitalDelta]^3 + 
            27372195548047*\[CapitalDelta]^4 + 23506138914698*
             \[CapitalDelta]^5 + 2627688801126*\[CapitalDelta]^6) + 
          2*n^3*(-9360913370255 + 15006750062433*\[CapitalDelta] - 
            17166843805049*\[CapitalDelta]^2 + 18210245643369*
             \[CapitalDelta]^3 + 12803918263363*\[CapitalDelta]^4 + 
            7491874239391*\[CapitalDelta]^5 + 2994775508226*
             \[CapitalDelta]^6 + 227846720712*\[CapitalDelta]^7) + 
          3*n^2*(1120001436028 - 5986273935049*\[CapitalDelta] + 
            3523485262428*\[CapitalDelta]^2 - 1682611969916*
             \[CapitalDelta]^3 + 5161873882284*\[CapitalDelta]^4 + 
            2725727715713*\[CapitalDelta]^5 + 1310165297322*
             \[CapitalDelta]^6 + 280702865448*\[CapitalDelta]^7 + 
            14295636290*\[CapitalDelta]^8) + \[CapitalDelta]*
           (-29670690402 - 374331095013*\[CapitalDelta] - 
            526174296864*\[CapitalDelta]^2 + 101480416423*\[CapitalDelta]^3 + 
            489465463914*\[CapitalDelta]^4 + 221727383029*\[CapitalDelta]^5 + 
            97844166903*\[CapitalDelta]^6 + 18499251802*\[CapitalDelta]^7 + 
            1141307469*\[CapitalDelta]^8 + 18092739*\[CapitalDelta]^9) + 
          n*(-388792120692 - 133151565850*\[CapitalDelta] - 
            4657606592451*\[CapitalDelta]^2 + 593962142195*\[CapitalDelta]^
              3 + 2249519065221*\[CapitalDelta]^4 + 3013809181367*
             \[CapitalDelta]^5 + 1442690717616*\[CapitalDelta]^6 + 
            467971919958*\[CapitalDelta]^7 + 55579735554*\[CapitalDelta]^8 + 
            1773867282*\[CapitalDelta]^9)) + 4*l^11*(5790673454484*n^10 + 
          20*n^9*(-75854025637 + 1447668363621*\[CapitalDelta]) + 
          18*n^8*(189146079417 + 334676659277*\[CapitalDelta] + 
            3440684212187*\[CapitalDelta]^2) + 8*n^7*(2304914085498 + 
            1837453193891*\[CapitalDelta] + 4685020890541*\[CapitalDelta]^2 + 
            9251132455368*\[CapitalDelta]^3) + 4*n^6*(-6038286154917 + 
            17142939753648*\[CapitalDelta] + 9047691976373*\[CapitalDelta]^
              2 + 17072616915838*\[CapitalDelta]^3 + 13528051096860*
             \[CapitalDelta]^4) + 12*n^5*(510538456728 - 3759837708441*
             \[CapitalDelta] + 8740057280856*\[CapitalDelta]^2 + 
            4485675162598*\[CapitalDelta]^3 + 5199353366468*
             \[CapitalDelta]^4 + 2075753913015*\[CapitalDelta]^5) + 
          2*n^4*(1780865114040 - 1244447107962*\[CapitalDelta] - 
            7728318467139*\[CapitalDelta]^2 + 43653883708272*
             \[CapitalDelta]^3 + 23182037641076*\[CapitalDelta]^4 + 
            16025264335873*\[CapitalDelta]^5 + 3574056527361*
             \[CapitalDelta]^6) + 4*n^3*(-4250808242932 + 2345265658296*
             \[CapitalDelta] - 2623766414722*\[CapitalDelta]^2 + 
            4287683701626*\[CapitalDelta]^3 + 10882472287742*
             \[CapitalDelta]^4 + 5648436084059*\[CapitalDelta]^5 + 
            2344805335107*\[CapitalDelta]^6 + 304579055268*\[CapitalDelta]^
              7) + 6*n^2*(1094993265728 - 3568795259948*\[CapitalDelta] + 
            714441170136*\[CapitalDelta]^2 - 359748515620*\[CapitalDelta]^3 + 
            2470595774248*\[CapitalDelta]^4 + 2182816386768*
             \[CapitalDelta]^5 + 990212452989*\[CapitalDelta]^6 + 
            246662138228*\[CapitalDelta]^7 + 18444831047*\[CapitalDelta]^8) + 
          \[CapitalDelta]*(96333502185 - 246337379376*\[CapitalDelta] - 
            769179138174*\[CapitalDelta]^2 - 148692619592*\[CapitalDelta]^3 + 
            555779902416*\[CapitalDelta]^4 + 333484790587*\[CapitalDelta]^5 + 
            144028475232*\[CapitalDelta]^6 + 32104120558*\[CapitalDelta]^7 + 
            2450212947*\[CapitalDelta]^8 + 28133217*\[CapitalDelta]^9) + 
          2*n*(-609654383511 + 1364182976080*\[CapitalDelta] - 
            3697699185546*\[CapitalDelta]^2 - 194755934000*\[CapitalDelta]^
              3 + 1024284897840*\[CapitalDelta]^4 + 1957986888985*
             \[CapitalDelta]^5 + 1083062536212*\[CapitalDelta]^6 + 
            373005149988*\[CapitalDelta]^7 + 54127608519*\[CapitalDelta]^8 + 
            2092804839*\[CapitalDelta]^9)) + l^12*(6634369917100*n^10 + 
          20*n^9*(1745225392599 + 1658592479275*\[CapitalDelta]) + 
          6*n^8*(-5787927494267 + 28220183588583*\[CapitalDelta] + 
            11928992919663*\[CapitalDelta]^2) + 24*n^7*(2375539955026 - 
            2930013417301*\[CapitalDelta] + 14416514624849*\[CapitalDelta]^
              2 + 3636030523288*\[CapitalDelta]^3) + 
          4*n^6*(-2465398178631 + 38860512762592*\[CapitalDelta] + 
            3742587192335*\[CapitalDelta]^2 + 97187625706848*
             \[CapitalDelta]^3 + 16518242559828*\[CapitalDelta]^4) + 
          12*n^5*(-7867918567654 + 2632636681645*\[CapitalDelta] + 
            15995351644836*\[CapitalDelta]^2 + 12573723281518*
             \[CapitalDelta]^3 + 21888313748430*\[CapitalDelta]^4 + 
            2676176251737*\[CapitalDelta]^5) + 2*n^4*(28776364642516 - 
            111080050607576*\[CapitalDelta] + 46831256530409*
             \[CapitalDelta]^2 + 78521965109588*\[CapitalDelta]^3 + 
            81621928488864*\[CapitalDelta]^4 + 54729616367289*
             \[CapitalDelta]^5 + 4992231963583*\[CapitalDelta]^6) + 
          4*n^3*(-3892532654400 + 13159668759912*\[CapitalDelta] - 
            43889753860844*\[CapitalDelta]^2 + 20569951696208*
             \[CapitalDelta]^3 + 23457444251960*\[CapitalDelta]^4 + 
            20273338128701*\[CapitalDelta]^5 + 6916617531077*
             \[CapitalDelta]^6 + 477639575164*\[CapitalDelta]^7) + 
          2*n^2*(-3072513598320 + 783235024896*\[CapitalDelta] - 
            5017758703416*\[CapitalDelta]^2 - 26704876094096*
             \[CapitalDelta]^3 + 17269441087818*\[CapitalDelta]^4 + 
            18057879339510*\[CapitalDelta]^5 + 10227238049177*
             \[CapitalDelta]^6 + 1989770290692*\[CapitalDelta]^7 + 
            102862511259*\[CapitalDelta]^8) + \[CapitalDelta]*
           (731573822379 + 944815680208*\[CapitalDelta] - 1361338304604*
             \[CapitalDelta]^2 - 2057882944664*\[CapitalDelta]^3 + 
            252424064584*\[CapitalDelta]^4 + 855509087007*\[CapitalDelta]^5 + 
            529664805876*\[CapitalDelta]^6 + 98344970530*\[CapitalDelta]^7 + 
            6755507037*\[CapitalDelta]^8 + 133311647*\[CapitalDelta]^9) + 
          2*n*(2307386165739 - 2823305600656*\[CapitalDelta] + 
            2181330835700*\[CapitalDelta]^2 - 7747923765832*
             \[CapitalDelta]^3 - 2164473583526*\[CapitalDelta]^4 + 
            3959349148279*\[CapitalDelta]^5 + 3623607787694*
             \[CapitalDelta]^6 + 1210648714880*\[CapitalDelta]^7 + 
            140832442329*\[CapitalDelta]^8 + 5115579081*\[CapitalDelta]^9)))/
      (256*l^4*(1 + l)^9*(2 + l)^4*(-15 + 2*l + l^2)^2*(-8 + 2*l + l^2)^2*
       (-3 + 2*l + l^2)^4)}

